The 2D Ray Tracing Problem using ABCD Lenses and Mirrors is Turing Complete

We establish that the two-dimensional ray tracing problem with thin lenses and plane mirrors is Turing-complete, thereby resolving an open question posed by Reif et al. in 1994 as to whether three-dimensional space is necessary for computational universality in optical systems. To this end, we consider the standard approximation of reflection and refraction, namely the ABCD model for paraxial optics, which describes ray propagation through lenses (refraction) via a 2 x 2 matrix, combined with the geometric reflection model for plane mirrors. In the absence of mirrors, two-dimensional ray tracing using any combination of lenses in this ABCD matrix model can be described by a single 2 x 2 matrix-vector product, where the matrix has real entries and determinant 1. Conversely, we show that any such matrix with determinant 1 can be represented as a composition of exactly three appropriately spaced thin lenses. When mirrors are combined with lenses, the ray tracing problem can be described by a flowchart using only two variables, which establishes Turing computability for rational-valued inputs, spaces and matrix entries. Building on this observation, we present a construction of ray tracing that simulates a reversible Turing machine. We begin with a restricted version of the reversible flowchart problem, in which only two variables and certain linear functions are permitted. We prove that this restricted variant is Turing-complete. We then show that such a flowchart admits a geometric realization using lenses and mirrors in our model, thereby establishing the main result: Turing-completeness of the two-dimensional ray tracing problem with ABCD-model lenses and mirrors.

==> Mathematica/proof-icalp-lenses.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    202944,       6056]
NotebookOptionsPosition[    179471,       5656]
NotebookOutlinePosition[    179897,       5673]
CellTagsIndexPosition[    179854,       5670]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"space", "[", "d_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "d"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lens", "[", "f_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "f"}], ",", "1"}], "}"}]}], "}"}]}]}], "Input",\

 CellChangeTimes->{{3.978948395185061*^9, 3.978948416873606*^9}},
 CellLabel->
  "In[349]:=",ExpressionUUID->"f1cafa9d-8c04-4e25-b587-80e8535678d9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Singlelens", "=", 
   RowBox[{
    RowBox[{"space", "[", "d2", "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", "d1", "]"}]}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.978948475268717*^9, 3.978948520942706*^9}, {
   3.978950708447644*^9, 3.978950712144709*^9}, 3.9856658900154057`*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"6a21ca6e-2283-4702-a53c-05317e487ecc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "-", 
      FractionBox["d2", "f"]}], ",", 
     RowBox[{"d2", "+", 
      RowBox[{"d1", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["d2", "f"]}], ")"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "f"]}], ",", 
     RowBox[{"1", "-", 
      FractionBox["d1", "f"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.985665854565189*^9, {3.985665885682847*^9, 3.9856658904174232`*^9}},
 CellLabel->"Out[6]=",ExpressionUUID->"4e4c3706-115f-4c5d-9ea5-c7e78695834c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"f", "=", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "C"}]}], ",", 
      RowBox[{"d1", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"D", "-", "1"}], ")"}], "/", "C"}]}], ",", 
      RowBox[{"d2", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"A", "-", "1"}], ")"}], "/", "C"}]}]}], "}"}], ",", 
    "Singlelens"}], "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.9789486063932247`*^9, 3.978948656556596*^9}, 
   3.978950717563305*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"e8962510-3f80-448a-844d-3a3f66a70f72"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"A", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "A"}], "C"], "+", 
       FractionBox[
        RowBox[{"A", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "D"}], ")"}]}], "C"]}]},
     {"C", "D"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.9789486128690863`*^9, 3.978948657545497*^9, 
  3.97895071817352*^9},
 CellLabel->
  "Out[15]//MatrixForm=",ExpressionUUID->"44c8e244-c5f7-4287-890b-\
f48446022d82"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Twolenses", "=", 
  RowBox[{
   RowBox[{"space", "[", "d3", "]"}], ".", 
   RowBox[{"lens", "[", "f2", "]"}], ".", 
   RowBox[{"space", "[", "d2", "]"}], ".", 
   RowBox[{"lens", "[", "f1", "]"}], ".", 
   RowBox[{"space", "[", "d1", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.978949322771707*^9, 3.978949344089128*^9}, {
  3.97895072231168*^9, 3.978950725498886*^9}, {3.97895126376705*^9, 
  3.978951268390205*^9}, {3.985680582065012*^9, 3.9856805833797083`*^9}, {
  3.985683981057783*^9, 3.9856839827449007`*^9}},
 CellLabel->
  "In[544]:=",ExpressionUUID->"6d374992-4556-493a-89c2-8db2084dee57"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{"d3", "+", 
        RowBox[{"d2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox["d3", "f2"]}], ")"}]}]}], "f1"], "-", 
      FractionBox["d3", "f2"]}], ",", 
     RowBox[{"d3", "+", 
      RowBox[{"d2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["d3", "f2"]}], ")"}]}], "+", 
      RowBox[{"d1", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"d3", "+", 
           RowBox[{"d2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox["d3", "f2"]}], ")"}]}]}], "f1"], "-", 
         FractionBox["d3", "f2"]}], ")"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1", "-", 
         FractionBox["d2", "f2"]}], "f1"]}], "-", 
      FractionBox["1", "f2"]}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"d1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"1", "-", 
            FractionBox["d2", "f2"]}], "f1"]}], "-", 
         FractionBox["1", "f2"]}], ")"}]}], "-", 
      FractionBox["d2", "f2"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.978949345036008*^9, 3.978950508142495*^9, 3.978950727023531*^9, 
   3.978950860366661*^9, {3.978951259637553*^9, 3.978951268773281*^9}, {
   3.985680560623996*^9, 3.985680584044572*^9}, 3.9856839834172792`*^9},
 CellLabel->
  "Out[544]=",ExpressionUUID->"38ff7b5b-99ce-4df6-9418-506b9f6e8e8c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Twolenses", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.978949359838867*^9, 3.978949366791733*^9}, {
  3.978950730305154*^9, 3.978950732191739*^9}, {3.985685367265621*^9, 
  3.985685383355282*^9}},
 CellLabel->
  "In[560]:=",ExpressionUUID->"54a3bb31-3d4a-47bb-906a-5c2ab48ab38d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{"d3", "+", 
         RowBox[{"d2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox["d3", "f2"]}], ")"}]}]}], "f1"], "-", 
       FractionBox["d3", "f2"]}], 
      RowBox[{"d3", "+", 
       RowBox[{"d2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["d3", "f2"]}], ")"}]}], "+", 
       RowBox[{"d1", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"d3", "+", 
            RowBox[{"d2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               FractionBox["d3", "f2"]}], ")"}]}]}], "f1"], "-", 
          FractionBox["d3", "f2"]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1", "-", 
          FractionBox["d2", "f2"]}], "f1"]}], "-", 
       FractionBox["1", "f2"]}], 
      RowBox[{"1", "+", 
       RowBox[{"d1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"1", "-", 
             FractionBox["d2", "f2"]}], "f1"]}], "-", 
          FractionBox["1", "f2"]}], ")"}]}], "-", 
       FractionBox["d2", "f2"]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.978949367318037*^9, 3.978950732702475*^9, 3.985680564806281*^9, 
   3.985683988425106*^9, {3.985685373940003*^9, 3.985685383871312*^9}},
 CellLabel->
  "Out[560]//MatrixForm=",ExpressionUUID->"0c5de28f-0137-41db-808f-\
3d5b11737500"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "-", 
       FractionBox["d3", "f"], "-", 
       FractionBox[
        RowBox[{"d3", "+", 
         RowBox[{"d2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox["d3", "f"]}], ")"}]}]}], "f"]}], "==", "A"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "f"]}], "-", 
       FractionBox[
        RowBox[{"1", "-", 
         FractionBox["d2", "f"]}], "f"]}], "==", "C"}], ",", 
     RowBox[{
      RowBox[{"1", "+", 
       RowBox[{"d1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "f"]}], "-", 
          FractionBox[
           RowBox[{"1", "-", 
            FractionBox["d2", "f"]}], "f"]}], ")"}]}], "-", 
       FractionBox["d2", "f"]}], "==", "D"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"d3", ",", "d2", ",", "d1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.978949400507039*^9, 3.9789494178188043`*^9}, {
  3.978950738176639*^9, 3.978950738445922*^9}, {3.978950867425933*^9, 
  3.978950868053975*^9}, {3.985680610598146*^9, 3.985680674572145*^9}},
 CellLabel->
  "In[474]:=",ExpressionUUID->"9cbc0a1c-400b-4e66-a170-f43484f4f6f9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Twolenses", "=", 
  RowBox[{
   RowBox[{"space", "[", "d3", "]"}], ".", 
   RowBox[{"lens", "[", "f2", "]"}], ".", 
   RowBox[{"space", "[", "d2", "]"}], ".", 
   RowBox[{"lens", "[", "f1", "]"}], ".", 
   RowBox[{"space", "[", "d1", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9856808362199783`*^9, 3.985680840461117*^9}},
 CellLabel->
  "In[478]:=",ExpressionUUID->"8b82e760-b3f8-4a5f-bfc4-5dcd70f33fb6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{"d3", "+", 
        RowBox[{"d2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox["d3", "f2"]}], ")"}]}]}], "f1"], "-", 
      FractionBox["d3", "f2"]}], ",", 
     RowBox[{"d3", "+", 
      RowBox[{"d2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["d3", "f2"]}], ")"}]}], "+", 
      RowBox[{"d1", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"d3", "+", 
           RowBox[{"d2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox["d3", "f2"]}], ")"}]}]}], "f1"], "-", 
         FractionBox["d3", "f2"]}], ")"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1", "-", 
         FractionBox["d2", "f2"]}], "f1"]}], "-", 
      FractionBox["1", "f2"]}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"d1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"1", "-", 
            FractionBox["d2", "f2"]}], "f1"]}], "-", 
         FractionBox["1", "f2"]}], ")"}]}], "-", 
      FractionBox["d2", "f2"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9789494188717337`*^9, 3.978950738712226*^9, {3.9789508638498707`*^9, 
   3.97895086861976*^9}, 3.985680624932782*^9, {3.985680665687784*^9, 
   3.985680677347513*^9}, 3.98568084124856*^9},
 CellLabel->
  "Out[478]=",ExpressionUUID->"41821463-247c-4f69-836b-4238a995f64a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"d3", "+", 
          RowBox[{"d2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox["d3", "f2"]}], ")"}]}]}], "f1"], "-", 
        FractionBox["d3", "f2"]}], "==", "A"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"1", "-", 
           FractionBox["d2", "f2"]}], "f1"]}], "-", 
        FractionBox["1", "f2"]}], "==", "C"}], ",", 
      RowBox[{
       RowBox[{"1", "+", 
        RowBox[{"d1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"1", "-", 
              FractionBox["d2", "f2"]}], "f1"]}], "-", 
           FractionBox["1", "f2"]}], ")"}]}], "-", 
        FractionBox["d2", "f2"]}], "==", "D"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d1", ",", "d2", ",", "d3"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.985680746943016*^9, 3.9856807480468273`*^9}, {
   3.985680778177929*^9, 3.985680815566498*^9}, {3.9856808541931257`*^9, 
   3.985680893370693*^9}, 3.98568162439808*^9, {3.985681725860914*^9, 
   3.985681731171129*^9}},
 CellLabel->
  "In[526]:=",ExpressionUUID->"690ea0dd-f800-444e-bec8-1f528a32f757"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"d1", "\[Rule]", 
     FractionBox[
      RowBox[{"f1", "+", 
       RowBox[{"D", " ", "f2"}], "+", 
       RowBox[{"C", " ", "f1", " ", "f2"}]}], 
      RowBox[{"C", " ", "f2"}]]}], ",", 
    RowBox[{"d2", "\[Rule]", 
     RowBox[{"f1", "+", "f2", "+", 
      RowBox[{"C", " ", "f1", " ", "f2"}]}]}], ",", 
    RowBox[{"d3", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"A", " ", "f1"}], "+", "f2", "+", 
       RowBox[{"C", " ", "f1", " ", "f2"}]}], 
      RowBox[{"C", " ", "f1"}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.985681625125448*^9, 3.9856817320922956`*^9},
 CellLabel->
  "Out[526]=",ExpressionUUID->"214eec3b-049f-41ad-924c-7835faa10499"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     FractionBox["f1", 
      RowBox[{"C", " ", "f2"}]], " ", "+", 
     RowBox[{"D", "/", "C"}], "+", " ", "f1", "-", " ", 
     FractionBox[
      RowBox[{"f1", "+", 
       RowBox[{"D", " ", "f2"}], "+", 
       RowBox[{"C", " ", "f1", " ", "f2"}]}], 
      RowBox[{"C", " ", "f2"}]]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     FractionBox["f2", 
      RowBox[{"C", " ", "f1"}]], "+", " ", 
     FractionBox[
      RowBox[{"A", " "}], "C"], "+", "f2", "-", 
     FractionBox[
      RowBox[{
       RowBox[{"A", " ", "f1"}], "+", "f2", "+", 
       RowBox[{"C", " ", "f1", " ", "f2"}]}], 
      RowBox[{"C", " ", "f1"}]]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.985681305777474*^9, 3.985681427065667*^9}, {
  3.9856814686783533`*^9, 3.985681507029538*^9}, {3.9856816529795732`*^9, 
  3.9856817484614477`*^9}, {3.985681854690633*^9, 3.9856818645394278`*^9}},
 CellLabel->
  "In[535]:=",ExpressionUUID->"ef4b9634-2fd7-45cb-b4e9-77fb8dd6a17a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["f2", 
      RowBox[{"C", " ", "f1"}]], "+", " ", 
     FractionBox[
      RowBox[{"A", " "}], "C"], "+", "f2"}], " ", "==", 
    RowBox[{
     FractionBox["f1", 
      RowBox[{"C", " ", "f2"}]], " ", "+", 
     RowBox[{"D", "/", "C"}], "+", " ", "f1"}]}], ","}], "]"}]], "Input",
 CellChangeTimes->{{3.9856820783058643`*^9, 
  3.985682107872064*^9}},ExpressionUUID->"d22afa60-b132-40ba-bb2e-\
431f3178e59f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"f2", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "A"}], " ", "f1"}], "+", 
       RowBox[{"D", " ", "f1"}], "+", 
       RowBox[{"C", " ", 
        SuperscriptBox["f1", "2"]}], "-", 
       SqrtBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["f1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"C", " ", "f1"}]}], ")"}]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"A", " ", "f1"}], "-", 
            RowBox[{"D", " ", "f1"}], "-", 
            RowBox[{"C", " ", 
             SuperscriptBox["f1", "2"]}]}], ")"}], "2"]}]]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"C", " ", "f1"}]}], ")"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"f2", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "A"}], " ", "f1"}], "+", 
       RowBox[{"D", " ", "f1"}], "+", 
       RowBox[{"C", " ", 
        SuperscriptBox["f1", "2"]}], "+", 
       SqrtBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["f1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"C", " ", "f1"}]}], ")"}]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"A", " ", "f1"}], "-", 
            RowBox[{"D", " ", "f1"}], "-", 
            RowBox[{"C", " ", 
             SuperscriptBox["f1", "2"]}]}], ")"}], "2"]}]]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"C", " ", "f1"}]}], ")"}]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.985681311263191*^9, 3.9856814275669727`*^9}, {
  3.9856814745754213`*^9, 3.985681507528037*^9}, {3.9856816538029623`*^9, 
  3.985681712273415*^9}, {3.985681744479946*^9, 3.985681749151149*^9}, {
  3.9856818558167543`*^9, 3.985681865042714*^9}, {3.9856820960302963`*^9, 
  3.98568210272812*^9}},
 CellLabel->
  "Out[538]=",ExpressionUUID->"f14772c6-342f-4f10-9f62-4ad92aed5a40"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Twolenses", "//", "MatrixForm"}]], "Input",
 CellLabel->
  "In[561]:=",ExpressionUUID->"2f84c87f-e93a-4db1-9b1a-76106e30a81f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{"d3", "+", 
         RowBox[{"d2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox["d3", "f2"]}], ")"}]}]}], "f1"], "-", 
       FractionBox["d3", "f2"]}], 
      RowBox[{"d3", "+", 
       RowBox[{"d2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["d3", "f2"]}], ")"}]}], "+", 
       RowBox[{"d1", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"d3", "+", 
            RowBox[{"d2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               FractionBox["d3", "f2"]}], ")"}]}]}], "f1"], "-", 
          FractionBox["d3", "f2"]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1", "-", 
          FractionBox["d2", "f2"]}], "f1"]}], "-", 
       FractionBox["1", "f2"]}], 
      RowBox[{"1", "+", 
       RowBox[{"d1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"1", "-", 
             FractionBox["d2", "f2"]}], "f1"]}], "-", 
          FractionBox["1", "f2"]}], ")"}]}], "-", 
       FractionBox["d2", "f2"]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.985686037137947*^9},
 CellLabel->
  "Out[561]//MatrixForm=",ExpressionUUID->"2f95daec-27c1-4dd4-a225-\
c5bf06636f99"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"f2", "=", 
      RowBox[{
       RowBox[{"-", "A"}], " ", "f1"}]}], "}"}], ",", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"space", "[", "d3", "]"}], ".", 
      RowBox[{"lens", "[", "f2", "]"}], ".", 
      RowBox[{"space", "[", 
       RowBox[{"f1", "+", "f2"}], "]"}], ".", 
      RowBox[{"lens", "[", "f1", "]"}], ".", 
      RowBox[{"space", "[", "d1", "]"}]}], "]"}]}], "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.985684045053155*^9, 3.985684046548633*^9}, {
  3.985684160375229*^9, 3.985684168823534*^9}, {3.985684217962133*^9, 
  3.985684220158904*^9}, {3.985684379825611*^9, 3.985684470229056*^9}},
 CellLabel->
  "In[557]:=",ExpressionUUID->"058c9b7d-773e-406c-919b-ee75b2d44995"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"A", 
      RowBox[{
       FractionBox["d3", "A"], "+", 
       RowBox[{"A", " ", 
        RowBox[{"(", 
         RowBox[{"d1", "-", "f1"}], ")"}]}], "+", "f1"}]},
     {"0", 
      FractionBox["1", "A"]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.985683750306892*^9, {3.9856840046579847`*^9, 3.985684047164899*^9}, 
   3.985684169568573*^9, 3.985684221358344*^9, {3.985684383855369*^9, 
   3.985684398970682*^9}, {3.985684431899706*^9, 3.985684471468964*^9}},
 CellLabel->
  "Out[557]//MatrixForm=",ExpressionUUID->"8167c28b-df8d-4c86-8df5-\
b75047bb991f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["d3", "A"], "+", 
     RowBox[{"A", " ", 
      RowBox[{"(", 
       RowBox[{"d1", "-", "f1"}], ")"}]}], "+", "f1"}], "==", "B"}], ",", 
   "d3"}], "]"}]], "Input",
 CellChangeTimes->{{3.98568454878358*^9, 3.985684556199109*^9}},
 CellLabel->
  "In[558]:=",ExpressionUUID->"aa012d90-0d9c-4940-b11f-de38a546407a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"d3", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "A"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "B"}], "+", 
       RowBox[{"A", " ", "d1"}], "+", "f1", "-", 
       RowBox[{"A", " ", "f1"}]}], ")"}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.9856845568011627`*^9},
 CellLabel->
  "Out[558]=",ExpressionUUID->"6e0dc615-25b4-42f0-aff5-403753834a48"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1", "-", 
          FractionBox["d2", "f2"]}], "f1"]}], "-", 
       FractionBox["1", "f2"]}], "==", "0"}], "}"}], ",", 
    RowBox[{"{", "d2", "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{
  3.985681687847333*^9, {3.9856836310217457`*^9, 3.9856836313436203`*^9}, {
   3.985683667113179*^9, 3.985683723025804*^9}, {3.985683786045456*^9, 
   3.985683790667286*^9}},
 CellLabel->
  "In[543]:=",ExpressionUUID->"d93da769-e2d3-4f4d-873c-bcddeb284e72"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"d2", "\[Rule]", 
    RowBox[{"f1", "+", "f2"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.9856836956814537`*^9, 3.9856837247473392`*^9}, {
  3.985683777562451*^9, 3.9856837912715397`*^9}},
 CellLabel->
  "Out[543]=",ExpressionUUID->"d9e8d210-2286-44d0-b87d-2b526d502d42"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"1", "-", 
   FractionBox["d3", "f2"], "-", 
   FractionBox[
    RowBox[{"d3", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["d3", "f2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"f1", "+", "f2"}], ")"}]}]}], "f1"]}], "]"}]], "Input",
 CellChangeTimes->{{3.9856840665902233`*^9, 3.9856840901871777`*^9}},
 CellLabel->
  "In[550]:=",ExpressionUUID->"e45e8f70-56dc-46e1-866a-52591ead8547"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["f2", "f1"]}]], "Output",
 CellChangeTimes->{{3.985684075556553*^9, 3.985684090564438*^9}},
 CellLabel->
  "Out[550]=",ExpressionUUID->"c3c0cd08-5590-46bd-adb4-9c0019b3ddec"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{"d3", "+", 
         RowBox[{"d2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox["d3", "f2"]}], ")"}]}]}], "f1"], "-", 
       FractionBox["d3", "f2"]}], "==", "AA"}], ",", 
     RowBox[{
      RowBox[{"1", "+", 
       RowBox[{"d1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"1", "-", 
             FractionBox["d2", "f2"]}], "f1"]}], "-", 
          FractionBox["1", "f2"]}], ")"}]}], "-", 
       FractionBox["d2", "f2"]}], "==", 
      RowBox[{"1", "/", "AA"}]}], ",", 
     RowBox[{"f2", "==", 
      RowBox[{"d2", "-", "f1"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"f1", ",", "f2", ",", "d3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.978949752635172*^9, 3.978949756117144*^9}, {
   3.978949794813418*^9, 3.978949926524044*^9}, 3.985683636422071*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"b7e9a9b4-c1e4-4ef8-8f5d-452b25a6ce9a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Twolenses", "//", "MatrixForm"}]], "Input",
 CellLabel->
  "In[562]:=",ExpressionUUID->"b68f85d9-07fd-492e-ad89-24aee83dcf66"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{"d3", "+", 
         RowBox[{"d2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox["d3", "f2"]}], ")"}]}]}], "f1"], "-", 
       FractionBox["d3", "f2"]}], 
      RowBox[{"d3", "+", 
       RowBox[{"d2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["d3", "f2"]}], ")"}]}], "+", 
       RowBox[{"d1", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"d3", "+", 
            RowBox[{"d2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               FractionBox["d3", "f2"]}], ")"}]}]}], "f1"], "-", 
          FractionBox["d3", "f2"]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1", "-", 
          FractionBox["d2", "f2"]}], "f1"]}], "-", 
       FractionBox["1", "f2"]}], 
      RowBox[{"1", "+", 
       RowBox[{"d1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"1", "-", 
             FractionBox["d2", "f2"]}], "f1"]}], "-", 
          FractionBox["1", "f2"]}], ")"}]}], "-", 
       FractionBox["d2", "f2"]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9789497566136208`*^9, {3.978949817175177*^9, 3.978949837186069*^9}, {
   3.978949869011187*^9, 3.978949894173341*^9}, 3.978949927179867*^9, 
   3.985686176944257*^9},
 CellLabel->
  "Out[562]//MatrixForm=",ExpressionUUID->"e5037610-1b23-4547-a757-\
744beee05158"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"d3", "+", 
      RowBox[{"d2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["d3", "f2"]}], ")"}]}], "+", 
      RowBox[{"d1", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"d3", "+", 
           RowBox[{"d2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox["d3", "f2"]}], ")"}]}]}], "f1"], "-", 
         FractionBox["d3", "f2"]}], ")"}]}]}], "==", "0"}], ",", "d3"}], 
   "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9856861801761837`*^9, 3.985686203811864*^9}, {
  3.985686277566369*^9, 3.985686282618389*^9}},
 CellLabel->
  "In[568]:=",ExpressionUUID->"413c9e64-3d46-4ac6-82e4-1372349742e4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"d3", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"d1", " ", "d2"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d1", "+", "d2"}], ")"}], " ", "f1"}]}], ")"}], " ", "f2"}], 
     RowBox[{
      RowBox[{"d1", " ", 
       RowBox[{"(", 
        RowBox[{"d2", "-", "f1", "-", "f2"}], ")"}]}], "+", 
      RowBox[{"f1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "d2"}], "+", "f2"}], ")"}]}]}]]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.985686195617393*^9, 3.985686204305662*^9}, 
   3.985686283268551*^9},
 CellLabel->
  "Out[568]=",ExpressionUUID->"52c8b72e-8d00-4087-8eb3-29e8e8d97c4e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"d3", "=", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"d1", " ", "d2"}], "-", 
          RowBox[{"d1", " ", "f1"}], "-", 
          RowBox[{"d2", " ", "f1"}]}], ")"}], " ", "f2"}], 
       RowBox[{
        RowBox[{"d1", " ", "d2"}], "-", 
        RowBox[{"d1", " ", "f1"}], "-", 
        RowBox[{"d2", " ", "f1"}], "-", 
        RowBox[{"d1", " ", "f2"}], "+", 
        RowBox[{"f1", " ", "f2"}]}]]}], ",", 
     RowBox[{"d2", "=", 
      RowBox[{"f1", "+", "f2"}]}]}], "}"}], ",", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"{", 
     RowBox[{"d1", ",", "d2", ",", "d3", ",", 
      RowBox[{
       RowBox[{"space", "[", "d3", "]"}], ".", 
       RowBox[{"lens", "[", "f2", "]"}], ".", 
       RowBox[{"space", "[", "d2", "]"}], ".", 
       RowBox[{"lens", "[", "f1", "]"}], ".", 
       RowBox[{"space", "[", "d1", "]"}]}]}], "}"}], "]"}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.985686233333424*^9, 3.9856862651270447`*^9}, {
  3.985686386770955*^9, 3.9856864419048777`*^9}},
 CellLabel->
  "In[573]:=",ExpressionUUID->"2b9496e0-37e8-437b-b306-5e9966890f6b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"d1", ",", 
   RowBox[{"f1", "+", "f2"}], ",", 
   RowBox[{"f2", "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d1"}], "+", "f1"}], ")"}], " ", 
      SuperscriptBox["f2", "2"]}], 
     SuperscriptBox["f1", "2"]]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["f2", "f1"]}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", 
        FractionBox["f1", "f2"]}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.985686246426943*^9, 3.9856862663047237`*^9}, {
  3.985686390804537*^9, 3.98568644274117*^9}},
 CellLabel->
  "Out[573]=",ExpressionUUID->"af1c4c74-23e5-447c-a6b7-9e22b7b93a76"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "d2"}], "+", "f1", "+", "f2"}], 
      RowBox[{"f1", " ", "f2"}]]}], "==", "0"}], ",", "d2"}], "]"}]], "Input",\

 CellChangeTimes->{{3.985686295892418*^9, 3.985686306737764*^9}},
 CellLabel->
  "In[569]:=",ExpressionUUID->"01982b77-5930-4c43-b065-e108566db0dd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"d2", "\[Rule]", 
    RowBox[{"f1", "+", "f2"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.985686307446012*^9},
 CellLabel->
  "Out[569]=",ExpressionUUID->"d637063f-3f9e-4a3d-9624-44e9bdab53f8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"f2", "=", 
      RowBox[{"d2", "-", "f1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{"d3", "+", 
         RowBox[{"d2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox["d3", "f2"]}], ")"}]}]}], "f1"], "-", 
       FractionBox["d3", "f2"]}], ",", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"d1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"1", "-", 
              FractionBox["d2", "f2"]}], "f1"]}], "-", 
           FractionBox["1", "f2"]}], ")"}]}], "-", 
        FractionBox["d2", "f2"]}], ")"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9789499806107693`*^9, 3.978950124931698*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"2fc98340-2b6c-4ed2-bc82-92ddaf945247"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1", "-", 
    FractionBox["d2", "f1"]}], ",", 
   RowBox[{"-", 
    FractionBox["f1", 
     RowBox[{"d2", "-", "f1"}]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.978950038217416*^9, {3.978950072930254*^9, 3.978950126021925*^9}},
 CellLabel->"Out[24]=",ExpressionUUID->"c89fa168-c934-46d6-a3b9-a195d522b7b8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"f1", "==", 
      RowBox[{"d2", "-", "f2"}]}], ",", 
     RowBox[{
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{"d3", "+", 
         RowBox[{"d2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox["d3", "f2"]}], ")"}]}]}], "f1"], "-", 
       FractionBox["d3", "f2"]}], "==", "A"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"d2", ",", "f1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.978951277648754*^9, 3.978951320771117*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"b92c43e1-4939-4ba3-b129-43487f39bb05"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"d2", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "A"}], ")"}], " ", "f2"}], "A"]}], ",", 
    RowBox[{"f1", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["f2", "A"]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.978951301884408*^9, 3.9789513214205637`*^9}},
 CellLabel->"Out[11]=",ExpressionUUID->"911b6377-c086-40c7-bd45-eacabdfc8dec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"d2", "==", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "A"}], ")"}], " ", "f2"}], "A"]}], ",", 
     RowBox[{"f1", "==", " ", 
      RowBox[{"-", 
       FractionBox["f2", "A"]}]}], ",", " ", 
     RowBox[{"B", "==", " ", 
      RowBox[{"d3", "+", 
       RowBox[{"d2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["d3", "f2"]}], ")"}]}], "+", 
       RowBox[{"d1", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"d3", "+", 
            RowBox[{"d2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               FractionBox["d3", "f2"]}], ")"}]}]}], "f1"], "-", 
          FractionBox["d3", "f2"]}], ")"}]}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"d2", ",", "f1", ",", "f2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9789516079151373`*^9, 3.9789516774660263`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"6d166fcd-e3c2-4f0c-89aa-ed75e4e4d959"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"d2", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"A", " ", "B"}], "-", 
       RowBox[{
        SuperscriptBox["A", "2"], " ", "d1"}], "-", "d3"}], "A"]}], ",", 
    RowBox[{"f1", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "A"}], " ", "B"}], "+", 
       RowBox[{
        SuperscriptBox["A", "2"], " ", "d1"}], "+", "d3"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "A"}], ")"}], " ", "A"}]]}], ",", 
    RowBox[{"f2", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"A", " ", "B"}], "-", 
       RowBox[{
        SuperscriptBox["A", "2"], " ", "d1"}], "-", "d3"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "A"}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.97895164173965*^9, 3.978951678503551*^9}},
 CellLabel->"Out[15]=",ExpressionUUID->"eaad5b07-db71-40b3-a483-f9f7b92e12e1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"d2", "==", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "A"}], ")"}], " ", "f2"}], "A"]}], ",", 
     RowBox[{"f1", "==", " ", 
      RowBox[{"-", 
       FractionBox["f2", "A"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"f1", ",", "f2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.978952494782276*^9, 3.978952500407823*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"e4906307-a433-45b7-bc59-da01514c9553"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"f1", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["d2", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "A"}]]}]}], ",", 
    RowBox[{"f2", "\[Rule]", 
     FractionBox[
      RowBox[{"A", " ", "d2"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "A"}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.978952501012917*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"84a2a53a-3606-441e-aa7d-0e8cc2c75524"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Twolenses", "[", 
  RowBox[{"[", 
   RowBox[{"1", ",", "2"}], "]"}], "]"}]], "Input",
 CellLabel->"In[17]:=",ExpressionUUID->"14f3904c-aacf-4c06-812c-8c81dd14832a"],

Cell[BoxData[
 RowBox[{"d3", "+", 
  RowBox[{"d2", " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     FractionBox["d3", "f2"]}], ")"}]}], "+", 
  RowBox[{"d1", " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     FractionBox[
      RowBox[{"d3", "+", 
       RowBox[{"d2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["d3", "f2"]}], ")"}]}]}], "f1"], "-", 
     FractionBox["d3", "f2"]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.978952788379053*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"9ea554b3-b6b7-487e-88d1-5af24d11c140"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Twolenses", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}], "==", "A"}], ",", 
     RowBox[{
      RowBox[{"Twolenses", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "2"}], "]"}], "]"}], "==", "D"}], ",", " ", 
     RowBox[{
      RowBox[{"Twolenses", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1"}], "]"}], "]"}], "==", "C"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"f1", ",", "f2", ",", "d2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9789527468123217`*^9, 3.97895282899393*^9}, {
  3.978952908882761*^9, 3.978952968693054*^9}, {3.9789535654342127`*^9, 
  3.978953573217945*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"e21451f4-1170-4590-bcf9-815834b7163d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"f1", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"A", " ", "D"}], "-", 
       RowBox[{"A", " ", "C", " ", "d1"}], "-", 
       RowBox[{"C", " ", "D", " ", "d3"}], "+", 
       RowBox[{
        SuperscriptBox["C", "2"], " ", "d1", " ", "d3"}]}], 
      RowBox[{"C", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "A", "+", 
         RowBox[{"C", " ", "d3"}]}], ")"}]}]]}], ",", 
    RowBox[{"f2", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"A", " ", "D"}], "-", 
       RowBox[{"A", " ", "C", " ", "d1"}], "-", 
       RowBox[{"C", " ", "D", " ", "d3"}], "+", 
       RowBox[{
        SuperscriptBox["C", "2"], " ", "d1", " ", "d3"}]}], 
      RowBox[{"C", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "D", "+", 
         RowBox[{"C", " ", "d1"}]}], ")"}]}]]}], ",", 
    RowBox[{"d2", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"A", " ", "D"}], "-", 
       RowBox[{"A", " ", "C", " ", "d1"}], "-", 
       RowBox[{"C", " ", "D", " ", "d3"}], "+", 
       RowBox[{
        SuperscriptBox["C", "2"], " ", "d1", " ", "d3"}]}], "C"]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.978952814720561*^9, 3.978952829691327*^9}, {
   3.9789529110867863`*^9, 3.978952970617003*^9}, 3.978953577910289*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"7b2c165f-73f9-4631-8526-0807cd3262e4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Threelenses", "=", 
  RowBox[{
   RowBox[{"space", "[", "d4", "]"}], ".", 
   RowBox[{"lens", "[", "f3", "]"}], ".", 
   RowBox[{"space", "[", "d3", "]"}], ".", 
   RowBox[{"lens", "[", "f2", "]"}], ".", 
   RowBox[{"space", "[", "d2", "]"}], ".", 
   RowBox[{"lens", "[", "f1", "]"}], ".", 
   RowBox[{"space", "[", "d1", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.978954816003389*^9, 3.978954829795176*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"dfe32918-6360-44e5-b316-9582a3f84388"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{"d4", "+", 
        RowBox[{"d3", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox["d4", "f3"]}], ")"}]}]}], "f2"], "-", 
      FractionBox[
       RowBox[{"d4", "+", 
        RowBox[{"d3", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox["d4", "f3"]}], ")"}]}], "+", 
        RowBox[{"d2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"d4", "+", 
             RowBox[{"d3", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox["d4", "f3"]}], ")"}]}]}], "f2"], "-", 
           FractionBox["d4", "f3"]}], ")"}]}]}], "f1"], "-", 
      FractionBox["d4", "f3"]}], ",", 
     RowBox[{"d4", "+", 
      RowBox[{"d3", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["d4", "f3"]}], ")"}]}], "+", 
      RowBox[{"d2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"d4", "+", 
           RowBox[{"d3", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox["d4", "f3"]}], ")"}]}]}], "f2"], "-", 
         FractionBox["d4", "f3"]}], ")"}]}], "+", 
      RowBox[{"d1", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"d4", "+", 
           RowBox[{"d3", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox["d4", "f3"]}], ")"}]}]}], "f2"], "-", 
         FractionBox[
          RowBox[{"d4", "+", 
           RowBox[{"d3", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox["d4", "f3"]}], ")"}]}], "+", 
           RowBox[{"d2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox[
               RowBox[{"d4", "+", 
                RowBox[{"d3", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   FractionBox["d4", "f3"]}], ")"}]}]}], "f2"], "-", 
              FractionBox["d4", "f3"]}], ")"}]}]}], "f1"], "-", 
         FractionBox["d4", "f3"]}], ")"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1", "-", 
         FractionBox["d3", "f3"]}], "f2"]}], "-", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{"d2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"1", "-", 
              FractionBox["d3", "f3"]}], "f2"]}], "-", 
           FractionBox["1", "f3"]}], ")"}]}], "-", 
        FractionBox["d3", "f3"]}], "f1"], "-", 
      FractionBox["1", "f3"]}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"d2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"1", "-", 
            FractionBox["d3", "f3"]}], "f2"]}], "-", 
         FractionBox["1", "f3"]}], ")"}]}], "+", 
      RowBox[{"d1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"1", "-", 
            FractionBox["d3", "f3"]}], "f2"]}], "-", 
         FractionBox[
          RowBox[{"1", "+", 
           RowBox[{"d2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{"1", "-", 
                 FractionBox["d3", "f3"]}], "f2"]}], "-", 
              FractionBox["1", "f3"]}], ")"}]}], "-", 
           FractionBox["d3", "f3"]}], "f1"], "-", 
         FractionBox["1", "f3"]}], ")"}]}], "-", 
      FractionBox["d3", "f3"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9789548307728233`*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"3fdc6564-bdd7-4de2-adc7-4b53797261f5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Threelenses", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
   RowBox[{"Threelenses", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", 
   RowBox[{"Threelenses", "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", 
   RowBox[{"Threelenses", "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "2"}], "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.978954837019684*^9, 3.9789548475256433`*^9}, {
  3.978955009207708*^9, 3.978955058034231*^9}, {3.978955172171398*^9, 
  3.9789552216916037`*^9}, {3.978955664773182*^9, 3.978955668406156*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"686c6ed8-adc3-46c3-8fba-8c9bd6673a1b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1", "-", 
    FractionBox[
     RowBox[{"d4", "+", 
      RowBox[{"d3", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["d4", "f3"]}], ")"}]}]}], "f2"], "-", 
    FractionBox[
     RowBox[{"d4", "+", 
      RowBox[{"d3", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["d4", "f3"]}], ")"}]}], "+", 
      RowBox[{"d2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"d4", "+", 
           RowBox[{"d3", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox["d4", "f3"]}], ")"}]}]}], "f2"], "-", 
         FractionBox["d4", "f3"]}], ")"}]}]}], "f1"], "-", 
    FractionBox["d4", "f3"]}], ",", 
   RowBox[{"d4", "+", 
    RowBox[{"d3", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox["d4", "f3"]}], ")"}]}], "+", 
    RowBox[{"d2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{"d4", "+", 
         RowBox[{"d3", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox["d4", "f3"]}], ")"}]}]}], "f2"], "-", 
       FractionBox["d4", "f3"]}], ")"}]}], "+", 
    RowBox[{"d1", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{"d4", "+", 
         RowBox[{"d3", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox["d4", "f3"]}], ")"}]}]}], "f2"], "-", 
       FractionBox[
        RowBox[{"d4", "+", 
         RowBox[{"d3", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox["d4", "f3"]}], ")"}]}], "+", 
         RowBox[{"d2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"d4", "+", 
              RowBox[{"d3", " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 FractionBox["d4", "f3"]}], ")"}]}]}], "f2"], "-", 
            FractionBox["d4", "f3"]}], ")"}]}]}], "f1"], "-", 
       FractionBox["d4", "f3"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"1", "-", 
       FractionBox["d3", "f3"]}], "f2"]}], "-", 
    FractionBox[
     RowBox[{"1", "+", 
      RowBox[{"d2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"1", "-", 
            FractionBox["d3", "f3"]}], "f2"]}], "-", 
         FractionBox["1", "f3"]}], ")"}]}], "-", 
      FractionBox["d3", "f3"]}], "f1"], "-", 
    FractionBox["1", "f3"]}], ",", 
   RowBox[{"1", "+", 
    RowBox[{"d2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1", "-", 
          FractionBox["d3", "f3"]}], "f2"]}], "-", 
       FractionBox["1", "f3"]}], ")"}]}], "+", 
    RowBox[{"d1", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1", "-", 
          FractionBox["d3", "f3"]}], "f2"]}], "-", 
       FractionBox[
        RowBox[{"1", "+", 
         RowBox[{"d2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"1", "-", 
               FractionBox["d3", "f3"]}], "f2"]}], "-", 
            FractionBox["1", "f3"]}], ")"}]}], "-", 
         FractionBox["d3", "f3"]}], "f1"], "-", 
       FractionBox["1", "f3"]}], ")"}]}], "-", 
    FractionBox["d3", "f3"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.978955223374504*^9, 3.97895566863521*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"c978b022-dbf6-4865-b4a5-fc8b0f4c81ea"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"space", "[", " ", "d1", "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", "d2", "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", "d3", "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", "f", "]"}]}], "]"}], "//", "MatrixForm"}]], "Input",\

 CellChangeTimes->{{3.985665935373355*^9, 3.985666006572254*^9}, {
   3.98566656846375*^9, 3.98566657931684*^9}, {3.985666626622311*^9, 
   3.985666628972904*^9}, {3.98566672593572*^9, 3.9856667283552847`*^9}, {
   3.98566678220669*^9, 3.985666787517996*^9}, {3.985666902490643*^9, 
   3.985667077310958*^9}, {3.985667120848432*^9, 3.9856671321424723`*^9}, 
   3.985667392653234*^9, 3.9856675447052917`*^9},
 CellLabel->"In[70]:=",ExpressionUUID->"8e073005-41c9-4c51-b66f-8246b7d39fb4"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "d1"}], " ", "d2", " ", "d3"}], "+", 
        RowBox[{"d2", " ", "d3", " ", "f"}], "+", 
        RowBox[{"2", " ", "d1", " ", 
         RowBox[{"(", 
          RowBox[{"d2", "+", "d3"}], ")"}], " ", "f"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "d1"}], "+", 
           RowBox[{"2", " ", "d2"}], "+", "d3"}], ")"}], " ", 
         SuperscriptBox["f", "2"]}], "+", 
        SuperscriptBox["f", "3"]}], 
       SuperscriptBox["f", "3"]], 
      RowBox[{
       RowBox[{"-", "d2"}], "+", 
       RowBox[{"d1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          FractionBox["d2", "f"]}], ")"}]}], "+", "f"}]},
     {
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "d2"}], " ", "d3"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"d2", "+", "d3"}], ")"}], " ", "f"}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["f", "2"]}]}], 
       SuperscriptBox["f", "3"]], 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       FractionBox["d2", "f"]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.985665967799129*^9, 3.98566599746587*^9}, 
   3.985666043906411*^9, 3.985666579889984*^9, 3.985666629319044*^9, 
   3.985666729317253*^9, 3.985666788506899*^9, {3.9856669038567467`*^9, 
   3.985667078047076*^9}, 3.985667132815987*^9, 3.985667393391602*^9, 
   3.9856674935236607`*^9},
 CellLabel->
  "Out[70]//MatrixForm=",ExpressionUUID->"4bd39cd9-6836-4bc7-ac96-\
48e69d7dc626"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "d1"}], " ", "d2", " ", "d3"}], "+", 
         RowBox[{"d2", " ", "d3", " ", "f"}], "+", 
         RowBox[{"2", " ", "d1", " ", 
          RowBox[{"(", 
           RowBox[{"d2", "+", "d3"}], ")"}], " ", "f"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "d1"}], "+", 
            RowBox[{"2", " ", "d2"}], "+", "d3"}], ")"}], " ", 
          SuperscriptBox["f", "2"]}], "+", 
         SuperscriptBox["f", "3"]}], 
        SuperscriptBox["f", "3"]], "==", "1"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "d2"}], "+", 
        RowBox[{"d1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           FractionBox["d2", "f"]}], ")"}]}], "+", "f"}], "==", "0"}], ",", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "d2"}], " ", "d3"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"d2", "+", "d3"}], ")"}], " ", "f"}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["f", "2"]}]}], 
        SuperscriptBox["f", "3"]], "==", "0"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d1", ",", "d2", ",", "d3"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.985666000261395*^9, 3.985666138353198*^9}, {
  3.985666272122423*^9, 3.985666276249667*^9}, {3.985666312328412*^9, 
  3.985666437536881*^9}, {3.985666586742776*^9, 3.985666763088138*^9}, {
  3.985666825691893*^9, 3.985666872508665*^9}, {3.985667147599889*^9, 
  3.9856672156167707`*^9}, {3.985667352863407*^9, 3.985667383483947*^9}, {
  3.985667424821154*^9, 3.98566750712505*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"6ad22c97-2ab2-4526-8859-29ec10b1973a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"d1", "\[Rule]", 
     RowBox[{"2", " ", "f"}]}], ",", 
    RowBox[{"d2", "\[Rule]", 
     RowBox[{"3", " ", "f"}]}], ",", 
    RowBox[{"d3", "\[Rule]", 
     RowBox[{"3", " ", "f"}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.985666084466051*^9, 3.985666139176242*^9}, 
   3.985666278511797*^9, {3.9856663137441607`*^9, 3.985666400359681*^9}, 
   3.9856664381561413`*^9, {3.985666686922434*^9, 3.9856667011218233`*^9}, {
   3.985666857334792*^9, 3.985666873272933*^9}, 3.9856672165720882`*^9, {
   3.985667353567338*^9, 3.985667384189786*^9}, {3.985667440325326*^9, 
   3.98566751184874*^9}},
 CellLabel->"Out[71]=",ExpressionUUID->"4d4c9fe8-c33b-42c0-8f4d-0dbd7f3041eb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"space", "[", "f", "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", 
     RowBox[{"3", "f"}], "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", 
     RowBox[{"3", "f"}], "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", 
     RowBox[{"2", "f"}], "]"}]}], "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.985667291799218*^9, 3.985667342714772*^9}, {
  3.985667561028706*^9, 3.985667578521285*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"7673d32d-1129-4d31-a459-bd862bb25c12"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0"},
     {"0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9856673159268847`*^9, 3.985667343410796*^9}, {
   3.985667572753491*^9, 3.985667579040147*^9}, 3.985667643315899*^9},
 CellLabel->
  "Out[75]//MatrixForm=",ExpressionUUID->"d6de75d1-158e-41d3-9ae3-\
a9f3c058fd4a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"space", "[", "f", "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", 
     RowBox[{"3", "f"}], "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", 
     RowBox[{"3", "f"}], "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", 
     RowBox[{"2", "f"}], "]"}]}], "]"}], "//", "MatrixForm"}]], "Input",Expres\
sionUUID->"017910e0-ae60-4fc6-98d0-5842393c8036"],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{
   RowBox[{"{", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "}"}]},
  "Inverse"]], "Input",
 NumberMarks->False,
 CellLabel->"In[74]:=",ExpressionUUID->"931c44b3-fb4a-4bc8-82f2-c74665a92e46"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.985667639852693*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"46f0f29b-1e76-4a19-9a2a-197962b05db5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], "+", 
     FractionBox["d2", "f"]}], "==", "0"}], ",", "d2"}], "]"}]], "Input",
 CellChangeTimes->{{3.985666891036378*^9, 3.985666916067272*^9}, {
  3.985667403526031*^9, 3.985667408840873*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"6fa22968-ee1e-46c1-8cbb-605dd0f3e0ae"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"d2", "\[Rule]", 
    RowBox[{"2", " ", "f"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.985666897895464*^9, 3.985666916669256*^9}, 
   3.985667409190613*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"59966779-69b2-4753-90f2-0fad4989de88"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"lens", "[", "f", "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.9856679049670267`*^9, 3.985667911435308*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"0537720b-a093-4a9e-a836-b1809ced6c78"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0"},
     {
      RowBox[{"-", 
       FractionBox["1", "f"]}], "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.985667911725437*^9},
 CellLabel->
  "Out[87]//MatrixForm=",ExpressionUUID->"c8aae477-aa03-47a1-9972-\
17ddfc1d9dfa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"space", "[", "f", "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", "f", "]"}]}], "]"}], "//", "MatrixForm"}]], "Input",\

 CellChangeTimes->{{3.9856678097155848`*^9, 3.985667817174691*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"b177e92f-16ab-435b-9556-736b3873e5cf"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "f"},
     {
      RowBox[{"-", 
       FractionBox["1", "f"]}], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.985667806883011*^9, 3.985667817526886*^9}},
 CellLabel->
  "Out[80]//MatrixForm=",ExpressionUUID->"59638997-3e31-4302-9343-\
5a6110a964dd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"space", "[", "f", "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", " ", "f", "]"}]}], "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.985667838536584*^9, 3.985667879576877*^9}, {
  3.985668626557004*^9, 3.98566862991993*^9}, {3.985668671106159*^9, 
  3.985668758246168*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"983335a7-d401-48bc-af4f-ce769781991c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "f"},
     {
      RowBox[{"-", 
       FractionBox["1", "f"]}], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.985667841879499*^9, 3.985667880210938*^9}, {
  3.98566867477588*^9, 3.985668759691042*^9}},
 CellLabel->
  "Out[138]//MatrixForm=",ExpressionUUID->"8ac6b1a3-dac6-4a2e-b2c6-\
e9b85d66c84f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"space", "[", 
     RowBox[{"a", " ", "f"}], "]"}], ".", 
    RowBox[{"lens", "[", " ", "f", "]"}], ".", 
    RowBox[{"space", "[", 
     RowBox[{"2", " ", "a", " ", "f"}], "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", 
     RowBox[{"a", " ", "f"}], "]"}]}], "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.985667759405847*^9, 3.985667790921742*^9}, 
   3.9856678571386623`*^9, 3.985667989263123*^9, {3.985668592448043*^9, 
   3.985668602538004*^9}, {3.9856686453335648`*^9, 3.9856686482800417`*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"eadfa830-9923-4239-ae62-7cd27b7bb336"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "a"}], ")"}], " ", "a"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "a"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", "a", " ", "f"}]},
     {
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "a"}], ")"}]}], "f"], 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "a"}], ")"}], " ", "a"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9856677626435947`*^9, 3.9856678579970617`*^9}, 
   3.985667990367983*^9, 3.985668603218463*^9, {3.9856686410496273`*^9, 
   3.985668648655718*^9}},
 CellLabel->
  "Out[128]//MatrixForm=",ExpressionUUID->"0ffef539-ed6f-49ae-af19-\
42beff983d76"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"space", "[", 
     RowBox[{"2", "f"}], "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", 
     RowBox[{"2", "f"}], "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", "f", "]"}]}], "]"}], "//", "MatrixForm"}]], "Input",\

 CellChangeTimes->{{3.985667952148603*^9, 3.985667959370541*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"1c521c8a-34de-4dec-a13c-b69828911b67"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "1"}], 
      RowBox[{"-", "f"}]},
     {"0", 
      RowBox[{"-", "1"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.98566794728144*^9, 3.985667960026909*^9}},
 CellLabel->
  "Out[89]//MatrixForm=",ExpressionUUID->"eeaf689e-06c3-462c-8ec0-\
ae78a1049ac0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"space", "[", "d1", "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", "d2", "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", "d3", "]"}]}], "]"}], "//", "MatrixForm"}]], "Input",\

 CellChangeTimes->{{3.985668009561475*^9, 3.985668067244688*^9}, {
  3.985668100848586*^9, 3.9856681597076187`*^9}, {3.985668191116446*^9, 
  3.9856681942320147`*^9}, {3.985673287696341*^9, 3.985673288176383*^9}},
 CellLabel->
  "In[280]:=",ExpressionUUID->"4774c211-4fb8-42b3-9d59-2aee9d54e48e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{
        RowBox[{"d1", " ", "d2"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "d1"}], "+", "d2"}], ")"}], " ", "f"}], "+", 
        SuperscriptBox["f", "2"]}], 
       SuperscriptBox["f", "2"]], 
      RowBox[{"d1", "+", "d2", "+", "d3", "+", 
       FractionBox[
        RowBox[{"d1", " ", "d2", " ", "d3"}], 
        SuperscriptBox["f", "2"]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"d1", " ", "d2"}], "+", 
         RowBox[{"2", " ", "d1", " ", "d3"}], "+", 
         RowBox[{"d2", " ", "d3"}]}], "f"]}]},
     {
      FractionBox[
       RowBox[{"d2", "-", 
        RowBox[{"2", " ", "f"}]}], 
       SuperscriptBox["f", "2"]], 
      FractionBox[
       RowBox[{
        RowBox[{"d2", " ", "d3"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d2", "+", 
           RowBox[{"2", " ", "d3"}]}], ")"}], " ", "f"}], "+", 
        SuperscriptBox["f", "2"]}], 
       SuperscriptBox["f", "2"]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9856680125052853`*^9, 3.985668068225944*^9}, {
   3.985668101941843*^9, 3.98566813091024*^9}, 3.9856681953436623`*^9, 
   3.985673224358615*^9},
 CellLabel->
  "Out[280]//MatrixForm=",ExpressionUUID->"00a89759-f1f1-46b3-ae03-\
037702ae3ac9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Clear", "[", "d", "]"}]], "Input",
 CellChangeTimes->{{3.985669380176354*^9, 3.985669382054687*^9}},
 CellLabel->
  "In[178]:=",ExpressionUUID->"6152aa5f-5636-4dac-8415-06e935dc4a29"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"d1", " ", "d2"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "d1"}], "+", "d2"}], ")"}], " ", "f"}], "+", 
         SuperscriptBox["f", "2"]}], 
        SuperscriptBox["f", "2"]], "==", "x"}], ",", 
      RowBox[{
       RowBox[{"d1", "+", "d2", "+", "d3", "+", 
        FractionBox[
         RowBox[{"d1", " ", "d2", " ", "d3"}], 
         SuperscriptBox["f", "2"]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"d1", " ", "d2"}], "+", 
          RowBox[{"2", " ", "d1", " ", "d3"}], "+", 
          RowBox[{"d2", " ", "d3"}]}], "f"]}], "==", "0"}], ",", 
      RowBox[{
       FractionBox[
        RowBox[{"d2", "-", 
         RowBox[{"2", " ", "f"}]}], 
        SuperscriptBox["f", "2"]], "==", "0"}], ",", 
      RowBox[{"d", "==", 
       RowBox[{"d1", "+", "d2", "+", "d3"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d1", ",", "d2", ",", "d3", ",", "d"}], "}"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.985668074118609*^9, 3.985668147668503*^9}, {
   3.9856682035411053`*^9, 3.985668244606883*^9}, {3.9856683014173117`*^9, 
   3.985668381633348*^9}, {3.985668425457076*^9, 3.9856684259849052`*^9}, 
   3.985668818174157*^9, {3.9856688512475557`*^9, 3.985668851427681*^9}, {
   3.985668991229883*^9, 3.985668993117126*^9}, {3.985669041346571*^9, 
   3.985669042165947*^9}, {3.985669284172029*^9, 3.985669375193721*^9}, {
   3.9856694106305857`*^9, 3.985669420124049*^9}, {3.985669544838936*^9, 
   3.985669546785767*^9}, {3.985673193736498*^9, 3.985673217483685*^9}},
 CellLabel->
  "In[279]:=",ExpressionUUID->"f93137ee-8271-47ed-9078-dcc4cef04530"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{{3.985668083065958*^9, 3.985668148291136*^9}, 
   3.9856681786598682`*^9, {3.9856682372072887`*^9, 3.985668244814899*^9}, {
   3.985668305574436*^9, 3.985668345406316*^9}, 3.985668382891398*^9, 
   3.9856684268645897`*^9, 3.9856688184351473`*^9, 3.98566885169762*^9, 
   3.985668994719904*^9, 3.9856690435317173`*^9, {3.985669284813676*^9, 
   3.9856694205428123`*^9}, 3.985669482226541*^9, {3.98567320582092*^9, 
   3.9856732183060913`*^9}},
 CellLabel->
  "Out[279]=",ExpressionUUID->"819e07fe-efc5-4ab2-ba05-f1eac48ae124"]
}, Open  ]],

Cell[BoxData["Sovle"], "Input",
 CellChangeTimes->{{3.985673273765283*^9, 3.9856732815834513`*^9}},
 CellLabel->"",ExpressionUUID->"e8848367-0980-44d5-a302-f605639c55b8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"d", "==", 
    RowBox[{
     FractionBox["2", "x"], "+", 
     RowBox[{"f", " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", 
        RowBox[{"f", " ", "x"}]}], ")"}]}]}]}], ",", " ", "x"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.985669430946457*^9, 3.985669503811062*^9}},
 CellLabel->
  "In[281]:=",ExpressionUUID->"e8e99fd6-69ed-4d03-8152-b31f0c8d66ba"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     FractionBox[
      RowBox[{"d", "-", 
       RowBox[{"4", " ", "f"}], "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["d", "2"], "-", 
         RowBox[{"8", " ", "d", " ", "f"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["f", "2"]}]}]]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["f", "2"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "d"}], "+", 
        RowBox[{"4", " ", "f"}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["d", "2"], "-", 
          RowBox[{"8", " ", "d", " ", "f"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["f", "2"]}]}]]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["f", "2"]}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.985669444193016*^9, 3.9856694663185997`*^9}, {
   3.9856694985815973`*^9, 3.985669504194919*^9}, 3.9856732555484543`*^9},
 CellLabel->
  "Out[281]=",ExpressionUUID->"f3fa4ad7-e705-421e-8d04-e522a4ff6868"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"space", "[", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{"f", " ", "x"}]}], "x"], "]"}], ".", 
     RowBox[{"lens", "[", "f", "]"}], ".", 
     RowBox[{"space", "[", 
      RowBox[{"f", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"f", " ", "x"}]}], ")"}]}], "]"}], ".", 
     RowBox[{"lens", "[", "f", "]"}], ".", 
     RowBox[{"space", "[", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{"f", " ", "x"}]}], "x"], "]"}]}], "]"}]}], ";", 
  RowBox[{"M", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", ".", "M", ".", "M", ".", "M"}], " ", "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.985668268933569*^9, 3.985668278888794*^9}, {
  3.9856690037553177`*^9, 3.985669022238023*^9}, {3.985671517069263*^9, 
  3.98567154378719*^9}},
 CellLabel->
  "In[250]:=",ExpressionUUID->"25774a3b-9a67-4cfb-8079-2ed63fb19265"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{"-", 
       FractionBox["1", "x"]}]},
     {"x", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.985668842098592*^9, 3.985669023180519*^9, {3.9856715261153584`*^9, 
   3.9856715442545*^9}},
 CellLabel->
  "Out[250]//MatrixForm=",ExpressionUUID->"4b3c9f10-f791-4c0b-800f-\
d5aa60d684a6"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0"},
     {"0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.985668842098592*^9, 3.985669023180519*^9, {3.9856715261153584`*^9, 
   3.98567154425628*^9}},
 CellLabel->
  "Out[251]//MatrixForm=",ExpressionUUID->"5767baa4-cfd7-444b-bd00-\
5b02d148e620"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   FractionBox[
    RowBox[{"1", "+", 
     RowBox[{"f", " ", "x"}]}], "x"], " ", "+", " ", 
   RowBox[{"f", " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"f", " ", "x"}]}], ")"}]}], "+", " ", 
   FractionBox[
    RowBox[{"1", "+", 
     RowBox[{"f", " ", "x"}]}], "x"]}], "]"}]], "Input",
 CellChangeTimes->{{3.985669253448204*^9, 3.985669259169486*^9}},
 CellLabel->
  "In[164]:=",ExpressionUUID->"66f61266-22b5-4d7b-afc0-0800a6d03fe3"],

Cell[BoxData[
 RowBox[{
  FractionBox["2", "x"], "+", 
  RowBox[{"f", " ", 
   RowBox[{"(", 
    RowBox[{"4", "+", 
     RowBox[{"f", " ", "x"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.985669260037855*^9},
 CellLabel->
  "Out[164]=",ExpressionUUID->"bdd2f402-bb07-4448-992b-ff11503004a2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"f", " ", "x"}]}], "x"], " ", "+", " ", 
     RowBox[{"f", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"f", " ", "x"}]}], ")"}]}], "+", " ", 
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"f", " ", "x"}]}], "x"]}], "==", 
    RowBox[{"f", "/", "k"}]}], ",", "x"}], "]"}]], "Input",
 CellChangeTimes->{{3.985668494618825*^9, 3.985668514993371*^9}, {
  3.9856691327679243`*^9, 3.985669224063793*^9}},
 CellLabel->
  "In[163]:=",ExpressionUUID->"a792b763-582a-4b94-b89e-828930c630af"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     FractionBox[
      RowBox[{"f", "-", 
       RowBox[{"4", " ", "f", " ", "k"}], "-", 
       RowBox[{"f", " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{"8", " ", "k"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["k", "2"]}]}]]}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["f", "2"], " ", "k"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     FractionBox[
      RowBox[{"f", "-", 
       RowBox[{"4", " ", "f", " ", "k"}], "+", 
       RowBox[{"f", " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{"8", " ", "k"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["k", "2"]}]}]]}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["f", "2"], " ", "k"}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.98566841627561*^9, {3.9856685062623*^9, 3.9856685157215357`*^9}, {
   3.9856691450799437`*^9, 3.9856692248216267`*^9}},
 CellLabel->
  "Out[163]=",ExpressionUUID->"2f703b59-7377-4d8f-9d09-29f392786db4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"space", "[", 
     RowBox[{"f", "+", "x"}], "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", 
     FractionBox[
      RowBox[{"f", " ", 
       RowBox[{"(", 
        RowBox[{"f", "+", 
         RowBox[{"2", " ", "x"}]}], ")"}]}], "x"], "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", 
     RowBox[{"f", "+", "x"}], "]"}]}], "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.985668395998952*^9, 3.985668449322002*^9}, {
  3.9856688286862288`*^9, 3.985668874237627*^9}, {3.985669056505609*^9, 
  3.985669071084989*^9}},
 CellLabel->
  "In[149]:=",ExpressionUUID->"ed23091a-2ff4-4ec2-b60e-72599efc83b5"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{"-", "x"}]},
     {
      FractionBox["1", "x"], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9856682795134983`*^9, 3.985668358769067*^9, 3.985668410566339*^9, 
   3.9856684501851*^9, {3.9856688297611732`*^9, 3.985668837678751*^9}, 
   3.9856688750658817`*^9, 3.9856690720825653`*^9},
 CellLabel->
  "Out[149]//MatrixForm=",ExpressionUUID->"515cbe15-ad15-4d35-8c34-\
f27771ee28c1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "f"}]}], ")"}]}], "+", " ", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "f"}]}], ")"}]}], "+", " ", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"f", "+", 
      SuperscriptBox["f", "2"]}], ")"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.985668918024803*^9, 3.9856689424765997`*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"7901003e-61b5-4ef6-885d-03d75c051088"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"2", " ", "f", " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", "f"}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.9856689436743937`*^9},
 CellLabel->
  "Out[145]=",ExpressionUUID->"c51ebbc7-83c8-4850-a2b5-179d1b1b9cf2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"space", "[", 
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"f", " ", "x"}]}], "x"], "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", 
     RowBox[{"f", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"f", " ", "x"}]}], ")"}]}], "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", 
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"f", " ", "x"}]}], "x"], "]"}], ".", 
    RowBox[{"space", "[", 
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"f", " ", "x"}]}], "x"], "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", 
     RowBox[{"f", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"f", " ", "x"}]}], ")"}]}], "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", 
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"f", " ", "x"}]}], "x"], "]"}]}], "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.985669086861824*^9, 3.985669087102804*^9}, 
   3.9856691197616987`*^9, {3.9856696580116177`*^9, 3.98566966050841*^9}},
 CellLabel->
  "In[192]:=",ExpressionUUID->"64f51022-fbc9-423d-902f-74c8b3ee60e9"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "1"}], "0"},
     {"0", 
      RowBox[{"-", "1"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.985669088066959*^9, 3.985669120837582*^9, 
  3.985669661035879*^9},
 CellLabel->
  "Out[192]//MatrixForm=",ExpressionUUID->"218d6b34-dc94-4bac-8621-\
fabe25dc7273"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"space", "[", "d1", "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", "d2", "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", "d3", "]"}]}], "]"}], "//", "MatrixForm"}]], "Input",\
ExpressionUUID->"d40bc367-38aa-480e-88e8-7dd34dfa6d63"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"x", "=", 
      RowBox[{"1", "/", "f"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"8", " ", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{"f", " ", "x"}]}], "x"]}], " ", "+", " ", 
     RowBox[{"4", " ", "f", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"f", " ", "x"}]}], ")"}]}]}]}], " ", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.985669636747695*^9, 3.985669694965582*^9}, {
  3.985669728410884*^9, 3.985669880113718*^9}, {3.985670221057225*^9, 
  3.985670247507431*^9}, {3.985670300021068*^9, 3.98567030109943*^9}},
 CellLabel->
  "In[246]:=",ExpressionUUID->"f61230f3-684e-4b3e-8ee9-84be90ceef2f"],

Cell[BoxData[
 RowBox[{"28", " ", "f"}]], "Output",
 CellChangeTimes->{{3.985669763690578*^9, 3.9856698805300417`*^9}, {
   3.9856702218816853`*^9, 3.9856702481244497`*^9}, 3.985670301572609*^9},
 CellLabel->
  "Out[246]=",ExpressionUUID->"8567e072-62dc-4b2a-a733-cb1b5cb2a40b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"8", " ", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{"f", " ", "x"}]}], "x"]}], " ", "+", " ", 
     RowBox[{"4", " ", "f", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"f", " ", "x"}]}], ")"}]}]}], "==", "d"}], ",", "x"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9856698943442*^9, 3.985669929085198*^9}, {
  3.985669971650401*^9, 3.985670162806843*^9}},
 CellLabel->
  "In[237]:=",ExpressionUUID->"ad66f652-1614-479a-8e26-cb8e515eb388"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     FractionBox[
      RowBox[{"d", "-", 
       RowBox[{"16", " ", "f"}], "-", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["d", "2"], "-", 
         RowBox[{"32", " ", "d", " ", "f"}], "+", 
         RowBox[{"128", " ", 
          SuperscriptBox["f", "2"]}]}]]}], 
      RowBox[{"8", " ", 
       SuperscriptBox["f", "2"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     FractionBox[
      RowBox[{"d", "-", 
       RowBox[{"16", " ", "f"}], "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["d", "2"], "-", 
         RowBox[{"32", " ", "d", " ", "f"}], "+", 
         RowBox[{"128", " ", 
          SuperscriptBox["f", "2"]}]}]]}], 
      RowBox[{"8", " ", 
       SuperscriptBox["f", "2"]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.985669905084708*^9, 3.985669929791444*^9}, {
  3.9856699836430893`*^9, 3.985670163357305*^9}},
 CellLabel->
  "Out[237]=",ExpressionUUID->"8251927b-ed09-4668-9f99-32af97e0b52e"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.985670198220063*^9, 
  3.985670203349475*^9}},ExpressionUUID->"225ec5ad-3c8c-47e5-a60d-\
d19a26e18959"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"D", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"8", " ", 
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"f", " ", "x"}]}], "x"]}], " ", "+", " ", 
    RowBox[{"4", " ", "f", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"f", " ", "x"}]}], ")"}]}]}], ",", "x"}], "]"}]], "Input",
 CellChangeTimes->{{3.985670258135804*^9, 3.985670272041235*^9}},
 CellLabel->
  "In[245]:=",ExpressionUUID->"4202e51e-a5c8-4e9e-b822-29158bc8b353"],

Cell[BoxData[
 RowBox[{
  RowBox[{"4", " ", 
   SuperscriptBox["f", "2"]}], "+", 
  FractionBox[
   RowBox[{"8", " ", "f"}], "x"], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"f", " ", "x"}]}], ")"}]}], 
   SuperscriptBox["x", "2"]]}]], "Output",
 CellChangeTimes->{3.9856702729207067`*^9},
 CellLabel->
  "Out[245]=",ExpressionUUID->"bbe56a7e-d47f-40a6-97b9-31619696f18e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"8", " ", 
    FractionBox[
     RowBox[{"1", "+", 
      RowBox[{"f", " ", "x"}]}], "x"]}], " ", "+", " ", 
   RowBox[{"4", " ", "f", " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"f", " ", "x"}]}], ")"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9856716566650753`*^9, 3.985671661819331*^9}},
 CellLabel->
  "In[252]:=",ExpressionUUID->"673e0eb2-3429-4588-8253-6f726789dcd1"],

Cell[BoxData[
 RowBox[{
  FractionBox["8", "x"], "+", 
  RowBox[{"4", " ", "f", " ", 
   RowBox[{"(", 
    RowBox[{"4", "+", 
     RowBox[{"f", " ", "x"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.985671662449275*^9},
 CellLabel->
  "Out[252]=",ExpressionUUID->"c98b4bb4-851e-4913-97ae-7a5cea0ea27c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"27.35", "f"}]], "Input",ExpressionUUID->"b8618d36-f318-4336-89c6-b82ca0a55cbb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"8", " ", 
       FractionBox[
        RowBox[{"1", "+", 
         RowBox[{"f", " ", "x"}]}], "x"]}], " ", "+", " ", 
      RowBox[{"4", " ", "f", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"f", " ", "x"}]}], ")"}]}]}], " ", "==", "d"}], ",", "x"}], 
   "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.985671767710832*^9, 3.9856717960378838`*^9}, {
  3.9856718416677933`*^9, 3.985672025433296*^9}},
 CellLabel->
  "In[277]:=",ExpressionUUID->"8f67c2dc-51cb-49c1-9b9c-d4522aecfe32"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     FractionBox[
      RowBox[{"d", "-", 
       RowBox[{"16", " ", "f"}], "-", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["d", "2"], "-", 
         RowBox[{"32", " ", "d", " ", "f"}], "+", 
         RowBox[{"128", " ", 
          SuperscriptBox["f", "2"]}]}]]}], 
      RowBox[{"8", " ", 
       SuperscriptBox["f", "2"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     FractionBox[
      RowBox[{"d", "-", 
       RowBox[{"16", " ", "f"}], "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["d", "2"], "-", 
         RowBox[{"32", " ", "d", " ", "f"}], "+", 
         RowBox[{"128", " ", 
          SuperscriptBox["f", "2"]}]}]]}], 
      RowBox[{"8", " ", 
       SuperscriptBox["f", "2"]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.985671796853867*^9, {3.985671842242672*^9, 3.9856718555270576`*^9}, {
   3.985671889871538*^9, 3.985672026154406*^9}},
 CellLabel->
  "Out[277]=",ExpressionUUID->"d1571a0a-7b98-44c2-92e1-7498da49410d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"space", "[", 
     RowBox[{"f", "-", 
      FractionBox[
       RowBox[{"d3", "-", 
        RowBox[{"2", " ", "f"}]}], 
       RowBox[{"f", " ", "x"}]]}], "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"f", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "d3"}], "+", 
          RowBox[{"f", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"f", " ", "x"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"d3", "-", 
        RowBox[{"2", " ", "f"}]}]]}], "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", "d3", "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", 
     FractionBox[
      RowBox[{"f", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"d3", " ", "x"}], "-", 
         RowBox[{"f", " ", "x"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d3", "-", 
         RowBox[{"2", " ", "f"}]}], ")"}], " ", "x"}]], "]"}]}], "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.9856742651225023`*^9, 3.985674272828514*^9}, {
   3.9856743150830183`*^9, 3.985674342901256*^9}, {3.985674376484264*^9, 
   3.985674462751997*^9}, {3.985674493834765*^9, 3.9856745108092213`*^9}, {
   3.985674540874955*^9, 3.98567454781525*^9}, {3.9856746219787083`*^9, 
   3.985674674976777*^9}, {3.985674710076366*^9, 3.9856747398305197`*^9}, 
   3.9856747872262373`*^9, {3.985674838531348*^9, 3.985674846460952*^9}},
 CellLabel->
  "In[370]:=",ExpressionUUID->"34a106ef-ba86-442a-9db7-22ca20e65fb4"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{"-", 
       FractionBox["1", "x"]}]},
     {"x", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.985674273731102*^9, {3.985674317297001*^9, 3.985674344136168*^9}, {
   3.985674387805983*^9, 3.985674463753461*^9}, {3.985674495047964*^9, 
   3.985674511583734*^9}, 3.985674548915658*^9, 3.985674623733028*^9, 
   3.985674685191431*^9, 3.985674744868634*^9, 3.9856748803119593`*^9},
 CellLabel->
  "Out[370]//MatrixForm=",ExpressionUUID->"35f8f1ce-c883-48e1-9b85-\
a93609705bfd"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"1", "/", 
   RowBox[{"(", 
    RowBox[{"d3", "-", 
     RowBox[{"2", "f"}]}], ")"}]}], "==", " ", "x"}]], "Input",
 CellChangeTimes->{{3.985675109341592*^9, 
  3.985675131210454*^9}},ExpressionUUID->"3262a752-0460-4a4d-ab2a-\
123faab15fd5"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"d1", ",", "d2", ",", "d3", ",", "d4"}], "]"}]], "Input",
 CellChangeTimes->{{3.985674585018653*^9, 3.985674590349636*^9}},
 CellLabel->
  "In[353]:=",ExpressionUUID->"5ab2527e-b76f-44ec-b492-fcad901ebe08"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"f", "-", 
   FractionBox[
    RowBox[{"d3", "-", 
     RowBox[{"2", " ", "f"}]}], 
    RowBox[{"f", " ", "x"}]], "+", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"f", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "d3"}], "+", 
        RowBox[{"f", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"f", " ", "x"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"d3", "-", 
      RowBox[{"2", " ", "f"}]}]]}], "+", "d3", "+", 
   FractionBox[
    RowBox[{"f", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"d3", " ", "x"}], "-", 
       RowBox[{"f", " ", "x"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"d3", "-", 
       RowBox[{"2", " ", "f"}]}], ")"}], " ", "x"}]]}], "]"}]], "Input",
 CellChangeTimes->{{3.9856752912499237`*^9, 3.9856752945852118`*^9}},
 CellLabel->
  "In[402]:=",ExpressionUUID->"59750269-db57-43f1-a0e5-5bdc5f1f29eb"],

Cell[BoxData[
 RowBox[{"d3", "+", "f", "+", 
  FractionBox[
   RowBox[{"3", " ", "d3", " ", "f"}], 
   RowBox[{"d3", "-", 
    RowBox[{"2", " ", "f"}]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["f", "2"]}], 
   RowBox[{"d3", "-", 
    RowBox[{"2", " ", "f"}]}]], "+", 
  FractionBox["2", "x"], "-", 
  FractionBox["d3", 
   RowBox[{"f", " ", "x"}]], "-", 
  FractionBox["f", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"d3", "-", 
      RowBox[{"2", " ", "f"}]}], ")"}], " ", "x"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["f", "3"], " ", "x"}], 
   RowBox[{"d3", "-", 
    RowBox[{"2", " ", "f"}]}]]}]], "Output",
 CellChangeTimes->{3.985675295530189*^9},
 CellLabel->
  "Out[402]=",ExpressionUUID->"ec159e22-36df-475f-9272-f78d370c98bd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"f", "=", "1"}], ",", 
      RowBox[{"d3", "=", 
       RowBox[{
        RowBox[{"2", "f"}], "+", "y"}]}], ",", 
      RowBox[{"x", "=", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"f", "-", 
       FractionBox[
        RowBox[{"d3", "-", 
         RowBox[{"2", " ", "f"}]}], 
        RowBox[{"f", " ", "x"}]]}], ",", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"f", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "d3"}], "+", 
           RowBox[{"f", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"f", " ", "x"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"d3", "-", 
         RowBox[{"2", " ", "f"}]}]]}], ",", 
      FractionBox[
       RowBox[{"f", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"d3", " ", "x"}], "-", 
          RowBox[{"f", " ", "x"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"d3", "-", 
          RowBox[{"2", " ", "f"}]}], ")"}], " ", "x"}]], ",", 
      RowBox[{"f", "-", 
       FractionBox[
        RowBox[{"d3", "-", 
         RowBox[{"2", " ", "f"}]}], 
        RowBox[{"f", " ", "x"}]], "+", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"f", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "d3"}], "+", 
            RowBox[{"f", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"f", " ", "x"}]}], ")"}]}]}], ")"}]}], 
         RowBox[{"d3", "-", 
          RowBox[{"2", " ", "f"}]}]]}], "+", "d3", "+", 
       FractionBox[
        RowBox[{"f", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"d3", " ", "x"}], "-", 
           RowBox[{"f", " ", "x"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d3", "-", 
           RowBox[{"2", " ", "f"}]}], ")"}], " ", "x"}]]}]}], "}"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.985674876371951*^9, 3.985675031348968*^9}, {
  3.985675133755563*^9, 3.9856751623070183`*^9}, {3.985675199239189*^9, 
  3.9856752813610783`*^9}, {3.985675317170431*^9, 3.985675643739067*^9}, {
  3.985675719365337*^9, 3.985675766382498*^9}, {3.985675840631218*^9, 
  3.985675952884591*^9}, {3.9856760027381077`*^9, 3.985676020589264*^9}, {
  3.9856760553763447`*^9, 3.985676076366823*^9}, {3.98567611222046*^9, 
  3.985676138598843*^9}},
 CellLabel->
  "In[468]:=",ExpressionUUID->"f8e5b53d-1a25-4039-a16b-cd1ac2849d70"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1", "-", "y"}], ",", "2", ",", "1", ",", "6"}], "}"}]], "Output",
 CellChangeTimes->{
  3.9856751629974337`*^9, {3.9856752044334507`*^9, 3.985675281957202*^9}, {
   3.98567531936502*^9, 3.9856754407768307`*^9}, {3.985675472332939*^9, 
   3.9856756445303373`*^9}, {3.985675734694831*^9, 3.985675767051001*^9}, {
   3.985675844606348*^9, 3.985675954019806*^9}, {3.9856760053458242`*^9, 
   3.985676021358514*^9}, {3.985676057005405*^9, 3.9856760770146627`*^9}, {
   3.98567611448372*^9, 3.985676139941115*^9}},
 CellLabel->
  "Out[468]=",ExpressionUUID->"49322cf2-f287-442f-9773-f698bb3a656a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"space", "[", 
     RowBox[{
      SqrtBox["f"], "+", "f"}], "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", 
     RowBox[{"f", "+", 
      SuperscriptBox["f", 
       RowBox[{"3", "/", "2"}]]}], "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", "f", "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", 
     RowBox[{
      SqrtBox["f"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"3", " ", 
         SqrtBox["f"]}], "+", "f"}], ")"}]}], "]"}]}], "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.985675803275825*^9, 3.98567582721071*^9}},
 CellLabel->
  "In[452]:=",ExpressionUUID->"787d50a4-b0ea-4c99-9287-4aa803bdbf1d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{"-", 
       SqrtBox["f"]}]},
     {
      FractionBox["1", 
       SqrtBox["f"]], 
      RowBox[{"1", "+", 
       RowBox[{"3", " ", 
        SqrtBox["f"]}], "+", "f"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.985675820573325*^9, 3.985675827733129*^9}},
 CellLabel->
  "Out[452]//MatrixForm=",ExpressionUUID->"e597dd81-1c7f-4959-b592-\
28052f793d99"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"f", "+", 
       RowBox[{"d3", " ", "d4", " ", "x"}], "+", 
       RowBox[{"f", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "d3"}], "-", 
          RowBox[{"2", " ", "d4"}], "+", "f"}], ")"}], " ", "x"}]}], 
      RowBox[{"d3", "-", 
       RowBox[{"2", " ", "f"}]}]], "==", "0"}], ",", "d4"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.985674294690095*^9, 3.985674359384293*^9}, {
  3.9856743991797113`*^9, 3.985674501618931*^9}, {3.985674562182301*^9, 
  3.9856745705735693`*^9}, {3.9856746069096947`*^9, 3.98567463701538*^9}, {
  3.985674703027946*^9, 3.985674730622101*^9}, {3.985674772432407*^9, 
  3.985674782573246*^9}},
 CellLabel->
  "In[367]:=",ExpressionUUID->"a6c1056a-f007-4c78-a9d1-d4699467998d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"d4", "\[Rule]", 
    FractionBox[
     RowBox[{"f", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"d3", " ", "x"}], "-", 
        RowBox[{"f", " ", "x"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d3", "-", 
        RowBox[{"2", " ", "f"}]}], ")"}], " ", "x"}]]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.985674310008732*^9, 3.9856743614727173`*^9}, {
   3.985674403667398*^9, 3.985674455822257*^9}, {3.985674487706334*^9, 
   3.98567450344007*^9}, {3.985674573355679*^9, 3.985674653058057*^9}, 
   3.9856747037300043`*^9, 3.985674734633095*^9, {3.985674776192708*^9, 
   3.985674782997744*^9}},
 CellLabel->
  "Out[367]=",ExpressionUUID->"59a4b812-5edd-4ff3-9fb7-0a27a0f64ed7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"space", "[", 
     RowBox[{"x", " ", "f"}], "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", 
     RowBox[{"f", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        FractionBox["1", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}]]}], ")"}]}], "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", 
     RowBox[{"f", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "x"}], ")"}]}], "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", "f", "]"}]}], "]"}], "//", "MatrixForm"}]], "Input",\

 CellChangeTimes->{{3.9856733121613283`*^9, 3.985673412494651*^9}, {
  3.98567357535329*^9, 3.985673580020321*^9}, {3.985673616417226*^9, 
  3.9856736365218687`*^9}, {3.985673709235879*^9, 3.9856737150171127`*^9}, {
  3.985673746786748*^9, 3.985673889613449*^9}, {3.985673929039809*^9, 
  3.985673969931369*^9}},
 CellLabel->
  "In[327]:=",ExpressionUUID->"e735fbaf-1ce4-41cb-b82a-727bd54398ef"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], "0"},
     {"0", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.985673338289448*^9, 3.985673392276579*^9}, 
   3.9856734350250177`*^9, 3.985673469119906*^9, 3.9856735814538918`*^9, {
   3.9856736174191647`*^9, 3.985673637473234*^9}, 3.985673716739038*^9, 
   3.9856737496563053`*^9, {3.985673811696423*^9, 3.985673890417902*^9}, 
   3.98567398614255*^9},
 CellLabel->
  "Out[327]//MatrixForm=",ExpressionUUID->"2b0e909d-9e52-41fd-9562-\
62de4b24ff22"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"f", " ", 
    RowBox[{"(", 
     RowBox[{"4", "+", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}]], "+", 
      RowBox[{"3", " ", "x"}]}], ")"}]}], "+", 
   RowBox[{"f", " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox["1", "x"]}]], "+", 
      FractionBox["2", "x"]}], ")"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.98567407602601*^9, 3.9856740904937773`*^9}},
 CellLabel->
  "In[331]:=",ExpressionUUID->"6d8de788-86f3-4c9a-8c76-c0d4b4133597"],

Cell[BoxData[
 RowBox[{"f", " ", 
  RowBox[{"(", 
   RowBox[{"8", "+", 
    FractionBox["2", "x"], "+", 
    RowBox[{"3", " ", "x"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.9856740911817703`*^9},
 CellLabel->
  "Out[331]=",ExpressionUUID->"0ac5e1b9-0846-4184-8082-a88598b1f511"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"x", "=", 
      RowBox[{"1", "-", 
       RowBox[{"1", "/", "xs"}]}]}], "}"}], " ", ",", 
    RowBox[{"f", " ", "+", " ", 
     RowBox[{"f", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        FractionBox["1", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}]]}], ")"}]}], "+", " ", 
     RowBox[{"f", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "x"}], ")"}]}], "+", 
     RowBox[{"f", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "x"}], ")"}]}]}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9856739147716427`*^9, 3.9856739435279303`*^9}, {
  3.9856740314427147`*^9, 3.985674069310383*^9}, {3.985674232577392*^9, 
  3.9856742385162153`*^9}},
 CellLabel->
  "In[332]:=",ExpressionUUID->"e3edc037-53bc-49a1-9e46-50ffa481b691"],

Cell[BoxData[
 RowBox[{"f", " ", 
  RowBox[{"(", 
   RowBox[{"7", "-", 
    FractionBox["2", "xs"], "-", "xs"}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.985673931240041*^9, 3.985673990083448*^9, {3.9856740566237183`*^9, 
   3.985674069856309*^9}, 3.985674238973854*^9},
 CellLabel->
  "Out[332]=",ExpressionUUID->"87d5b430-d9b8-4a9d-ad8e-fa9ef35f8ac0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", "d3"}], "+", "f", "+", 
       RowBox[{"f", " ", "x"}]}], 
      RowBox[{
       SuperscriptBox["f", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}]}]], "==", "0"}], ",", "d3"}], 
   "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.985673343176476*^9, 3.985673405557208*^9}, {
  3.9856735881882257`*^9, 3.985673665517799*^9}, {3.985673723393173*^9, 
  3.985673762513352*^9}, {3.985673853771883*^9, 3.9856738827336884`*^9}},
 CellLabel->
  "In[321]:=",ExpressionUUID->"a751edff-c833-4dd9-9eb2-460682ce2b33"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"d3", "\[Rule]", 
    RowBox[{"f", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "x"}], ")"}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.985673358396873*^9, 3.9856734062606583`*^9}, {
   3.985673594784494*^9, 3.9856736658549213`*^9}, 3.985673740702352*^9, {
   3.985673859390107*^9, 3.985673883565527*^9}},
 CellLabel->
  "Out[321]=",ExpressionUUID->"418f5d63-37e8-4094-ba1e-75dbc7a3dbd4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"d2", "=", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "d3"}], "-", 
          RowBox[{"3", " ", "f"}]}], ")"}], " ", "f"}], 
       RowBox[{"d3", "-", 
        RowBox[{"2", " ", "f"}]}]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"d2", " ", "d3"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"d2", "+", "d3"}], ")"}], " ", "f"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["f", "2"]}]}], ",", 
      FractionBox[
       RowBox[{"f", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"d2", " ", "d3"}], "-", 
          RowBox[{"2", " ", "d2", " ", "f"}], "-", 
          RowBox[{"d3", " ", "f"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["f", "2"]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"d2", " ", "d3"}], "-", 
        RowBox[{"2", " ", "d2", " ", "f"}], "-", 
        RowBox[{"2", " ", "d3", " ", "f"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["f", "2"]}]}]], ",", 
      FractionBox[
       RowBox[{"f", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"d2", " ", "d3"}], "-", 
          RowBox[{"d2", " ", "f"}], "-", 
          RowBox[{"2", " ", "d3", " ", "f"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["f", "2"]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"d2", " ", "d3"}], "-", 
        RowBox[{"2", " ", "d2", " ", "f"}], "-", 
        RowBox[{"2", " ", "d3", " ", "f"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["f", "2"]}]}]]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.985673505140674*^9, 3.9856735472605267`*^9}, {
  3.98567368729222*^9, 3.985673688445572*^9}},
 CellLabel->
  "In[305]:=",ExpressionUUID->"92404a63-9a54-4a72-801f-ca9a2300fd30"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "ComplexInfinity", ",", "ComplexInfinity"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.985673548075152*^9, 3.985673689066619*^9},
 CellLabel->
  "Out[305]=",ExpressionUUID->"ac16e727-11e8-4977-8085-e910a140f97e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"space", "[", 
     FractionBox[
      RowBox[{"f", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d2", " ", "d3"}], "-", 
         RowBox[{"2", " ", "d2", " ", "f"}], "-", 
         RowBox[{"d3", " ", "f"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["f", "2"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"d2", " ", "d3"}], "-", 
       RowBox[{"2", " ", "d2", " ", "f"}], "-", 
       RowBox[{"2", " ", "d3", " ", "f"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["f", "2"]}]}]], "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "d3"}], "-", 
         RowBox[{"3", " ", "f"}]}], ")"}], " ", "f"}], 
      RowBox[{"d3", "-", 
       RowBox[{"2", " ", "f"}]}]], "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", "d3", "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", 
     FractionBox[
      RowBox[{"f", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d2", " ", "d3"}], "-", 
         RowBox[{"d2", " ", "f"}], "-", 
         RowBox[{"2", " ", "d3", " ", "f"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["f", "2"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"d2", " ", "d3"}], "-", 
       RowBox[{"2", " ", "d2", " ", "f"}], "-", 
       RowBox[{"2", " ", "d3", " ", "f"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["f", "2"]}]}]], "]"}]}], "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{3.9856734526782503`*^9},
 CellLabel->
  "In[293]:=",ExpressionUUID->"acc1c067-d6db-4060-95d5-77d1be534c0d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       FractionBox["d3", "f"]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"d3", "-", "f"}], ")"}], "2"], " ", 
         SuperscriptBox["f", "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d3", "-", 
           RowBox[{"2", " ", "f"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "d2"}], " ", "d3"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"d2", "+", "d3"}], ")"}], " ", "f"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["f", "2"]}]}], ")"}]}]]}]},
     {"0", 
      FractionBox["f", 
       RowBox[{"d3", "-", 
        RowBox[{"2", " ", "f"}]}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.985673441928967*^9, 3.9856734536644173`*^9}},
 CellLabel->
  "Out[293]//MatrixForm=",ExpressionUUID->"550df7f9-4c34-4948-8788-\
576a502929cb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"f", "=", "1"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", "f", "]"}]}], "Input",
 CellChangeTimes->{{3.985687618018282*^9, 3.985687655692086*^9}, 
   3.985687901288679*^9},
 CellLabel->
  "In[622]:=",ExpressionUUID->"b718d32f-ea77-4cb4-a770-de8d51ad24de"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.985687624340087*^9, 3.985687656696535*^9, 
  3.985687902216731*^9},
 CellLabel->
  "Out[622]=",ExpressionUUID->"3e21a468-ad2c-42e5-97b3-e0de92705f28"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.985688123172657*^9},ExpressionUUID->"2295819a-7fe8-41ed-9a1c-\
85e469e4c810"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"d1", "=", 
  FractionBox[
   RowBox[{"1", "+", 
    RowBox[{"f", " ", "x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"d4", " ", "x"}], "-", 
       RowBox[{"f", " ", "x"}]}], ")"}]}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"d4", "-", "f"}], ")"}], " ", 
    SuperscriptBox["x", "2"]}]]}], "\[IndentingNewLine]", 
 RowBox[{"d2", "=", 
  RowBox[{"f", " ", 
   RowBox[{"(", 
    RowBox[{"2", "-", 
     RowBox[{"d4", " ", "x"}], "+", 
     RowBox[{"f", " ", "x"}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"d3", "=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"f", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "d2"}], "+", 
       RowBox[{"f", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"f", " ", "x"}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"d2", "-", 
     RowBox[{"2", " ", "f"}]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"d1", "+", "d2", "+", "d3", "+", "d4"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"space", "[", "d4", "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", "d3", "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", "d2", "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", "d1", "]"}]}], "]"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.985686899780981*^9, 3.985686925699608*^9}, {
   3.9856876438926573`*^9, 3.985687674761047*^9}, 3.98568770648073*^9, {
   3.985687745482897*^9, 3.985687761660575*^9}, {3.98568791217969*^9, 
   3.985687999910263*^9}, {3.985688054357834*^9, 3.985688078811283*^9}, {
   3.9856881247113953`*^9, 3.985688178699821*^9}},
 CellLabel->
  "In[653]:=",ExpressionUUID->"41c57581-0387-4836-b7e1-7e8944098974"],

Cell[BoxData[
 FractionBox[
  RowBox[{"1", "+", 
   RowBox[{"f", " ", "x", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"d4", " ", "x"}], "-", 
      RowBox[{"f", " ", "x"}]}], ")"}]}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"d4", "-", "f"}], ")"}], " ", 
   SuperscriptBox["x", "2"]}]]], "Output",
 CellChangeTimes->{
  3.985686926832974*^9, {3.985687605712634*^9, 3.985687675825721*^9}, 
   3.985687707454225*^9, {3.9856877462686157`*^9, 3.985687762365156*^9}, {
   3.9856879054117527`*^9, 3.985687974744751*^9}, {3.985688043761547*^9, 
   3.9856880797471533`*^9}, 3.985688131371977*^9, {3.9856881624882174`*^9, 
   3.985688179475861*^9}},
 CellLabel->
  "Out[653]=",ExpressionUUID->"32161e8a-72ca-4977-9f51-bf80b52c8338"],

Cell[BoxData[
 RowBox[{"f", " ", 
  RowBox[{"(", 
   RowBox[{"2", "-", 
    RowBox[{"d4", " ", "x"}], "+", 
    RowBox[{"f", " ", "x"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.985686926832974*^9, {3.985687605712634*^9, 3.985687675825721*^9}, 
   3.985687707454225*^9, {3.9856877462686157`*^9, 3.985687762365156*^9}, {
   3.9856879054117527`*^9, 3.985687974744751*^9}, {3.985688043761547*^9, 
   3.9856880797471533`*^9}, 3.985688131371977*^9, {3.9856881624882174`*^9, 
   3.985688179478994*^9}},
 CellLabel->
  "Out[654]=",ExpressionUUID->"66e1bada-cc3c-4184-8fee-0ddd692c8f0d"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"f", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"f", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"f", " ", "x"}]}], ")"}]}], "-", 
      RowBox[{"2", " ", "f", " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"d4", " ", "x"}], "+", 
         RowBox[{"f", " ", "x"}]}], ")"}]}]}], ")"}]}], 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", "f"}], "+", 
    RowBox[{"f", " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       RowBox[{"d4", " ", "x"}], "+", 
       RowBox[{"f", " ", "x"}]}], ")"}]}]}]]}]], "Output",
 CellChangeTimes->{
  3.985686926832974*^9, {3.985687605712634*^9, 3.985687675825721*^9}, 
   3.985687707454225*^9, {3.9856877462686157`*^9, 3.985687762365156*^9}, {
   3.9856879054117527`*^9, 3.985687974744751*^9}, {3.985688043761547*^9, 
   3.9856880797471533`*^9}, 3.985688131371977*^9, {3.9856881624882174`*^9, 
   3.985688179481606*^9}},
 CellLabel->
  "Out[655]=",ExpressionUUID->"b0ea4ee4-db0f-4e2a-9c67-0906c25630f2"],

Cell[BoxData[
 FractionBox[
  RowBox[{"1", "+", 
   RowBox[{"x", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["d4", "2"], " ", "x"}], "+", 
      RowBox[{"f", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d4", "-", "f"}], ")"}], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"4", "-", 
            RowBox[{"d4", " ", "x"}], "+", 
            RowBox[{"f", " ", "x"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"d4", "-", "f"}], ")"}], " ", 
   SuperscriptBox["x", "2"]}]]], "Output",
 CellChangeTimes->{
  3.985686926832974*^9, {3.985687605712634*^9, 3.985687675825721*^9}, 
   3.985687707454225*^9, {3.9856877462686157`*^9, 3.985687762365156*^9}, {
   3.9856879054117527`*^9, 3.985687974744751*^9}, {3.985688043761547*^9, 
   3.9856880797471533`*^9}, 3.985688131371977*^9, {3.9856881624882174`*^9, 
   3.9856881795674953`*^9}},
 CellLabel->
  "Out[656]=",ExpressionUUID->"74638e43-1a36-42be-bf12-479baf238489"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{"-", 
       FractionBox["1", "x"]}]},
     {"x", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.985686926832974*^9, {3.985687605712634*^9, 3.985687675825721*^9}, 
   3.985687707454225*^9, {3.9856877462686157`*^9, 3.985687762365156*^9}, {
   3.9856879054117527`*^9, 3.985687974744751*^9}, {3.985688043761547*^9, 
   3.9856880797471533`*^9}, 3.985688131371977*^9, {3.9856881624882174`*^9, 
   3.985688179570591*^9}},
 CellLabel->
  "Out[657]//MatrixForm=",ExpressionUUID->"19abcb92-395e-482d-85cf-\
d99cfaddf751"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"1", "+", 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["d4", "2"], " ", "x"}], "+", 
         RowBox[{"f", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"d4", "-", "f"}], ")"}], " ", "x", " ", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"d4", " ", "x"}], "+", 
               RowBox[{"f", " ", "x"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d4", "-", "f"}], ")"}], " ", 
      SuperscriptBox["x", "2"]}]], "==", "d"}], ",", "d4"}], "]"}]], "Input",
 CellChangeTimes->{{3.985688192500849*^9, 3.9856881995228243`*^9}},
 CellLabel->
  "In[658]:=",ExpressionUUID->"64e714a9-33e7-4745-9fc4-dfdbb2524290"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"d4", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"d", " ", 
        SuperscriptBox["x", "2"]}], "-", 
       RowBox[{"4", " ", "f", " ", 
        SuperscriptBox["x", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["f", "2"], " ", 
        SuperscriptBox["x", "3"]}], "+", 
       RowBox[{"x", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"12", " ", "f", " ", "x"}], "+", 
          RowBox[{
           SuperscriptBox["d", "2"], " ", 
           SuperscriptBox["x", "2"]}], "-", 
          RowBox[{"12", " ", "d", " ", "f", " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["f", "2"], " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["f", "3"], " ", 
           SuperscriptBox["x", "3"]}]}]]}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "2"], "-", 
         RowBox[{"f", " ", 
          SuperscriptBox["x", "3"]}]}], ")"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"d4", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "d"}], " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"4", " ", "f", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["f", "2"], " ", 
        SuperscriptBox["x", "3"]}], "+", 
       RowBox[{"x", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"12", " ", "f", " ", "x"}], "+", 
          RowBox[{
           SuperscriptBox["d", "2"], " ", 
           SuperscriptBox["x", "2"]}], "-", 
          RowBox[{"12", " ", "d", " ", "f", " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["f", "2"], " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["f", "3"], " ", 
           SuperscriptBox["x", "3"]}]}]]}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"f", " ", 
          SuperscriptBox["x", "3"]}]}], ")"}]}]]}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.985688200295422*^9},
 CellLabel->
  "Out[658]=",ExpressionUUID->"e1a990cd-5859-4694-a012-dca857ea631e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"d4", "=", "1"}], ",", 
     RowBox[{"x", "=", "1"}], ",", 
     RowBox[{"f", "=", "2"}]}], "}"}], ",", 
   FractionBox[
    RowBox[{"1", "+", 
     RowBox[{"x", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["d4", "2"], " ", "x"}], "+", 
        RowBox[{"f", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"d4", "-", "f"}], ")"}], " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"d4", " ", "x"}], "+", 
              RowBox[{"f", " ", "x"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"d4", "-", "f"}], ")"}], " ", 
     SuperscriptBox["x", "2"]}]]}], "]"}]], "Input",
 CellChangeTimes->{{3.985688903492228*^9, 3.985688918070561*^9}},
 CellLabel->
  "In[794]:=",ExpressionUUID->"a761dfdb-33c7-4fc1-89f4-7f6d7c7cd165"],

Cell[BoxData["12"], "Output",
 CellChangeTimes->{{3.985688894934894*^9, 3.9856889185776567`*^9}},
 CellLabel->
  "Out[794]=",ExpressionUUID->"3a3ea60b-fff8-4dd0-af8a-7b6f61607ade"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"f", "=", "1"}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      RowBox[{"12", " ", "f", " ", "x"}], "+", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"12", " ", "d", " ", "f", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["f", "2"], " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["f", "3"], " ", 
       SuperscriptBox["x", "3"]}]}]}], "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"f", "=", "2"}], ",", 
       RowBox[{"x", "=", 
        RowBox[{"-", "3"}]}], ",", 
       RowBox[{"d", "=", "390"}]}], "}"}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"d", " ", 
        SuperscriptBox["x", "2"]}], "-", 
       RowBox[{"4", " ", "f", " ", 
        SuperscriptBox["x", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["f", "2"], " ", 
        SuperscriptBox["x", "3"]}], "+", 
       RowBox[{"x", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"12", " ", "f", " ", "x"}], "+", 
          RowBox[{
           SuperscriptBox["d", "2"], " ", 
           SuperscriptBox["x", "2"]}], "-", 
          RowBox[{"12", " ", "d", " ", "f", " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["f", "2"], " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["f", "3"], " ", 
           SuperscriptBox["x", "3"]}]}]]}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "2"], "-", 
         RowBox[{"f", " ", 
          SuperscriptBox["x", "3"]}]}], ")"}]}]]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9856882151405973`*^9, 3.9856882289181623`*^9}, {
  3.985688345366612*^9, 3.985688456188177*^9}, {3.985688497925606*^9, 
  3.985688523051895*^9}, {3.985688562609172*^9, 3.985688573576438*^9}, {
  3.98568861200843*^9, 3.9856887835130796`*^9}, {3.9856888422407*^9, 
  3.985688892956718*^9}},ExpressionUUID->"53d5f76d-9968-4e83-be4f-\
c1f17976d5a3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "4"}], "+", 
  RowBox[{"12", " ", "x"}], "+", 
  RowBox[{"24", " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{"12", " ", "d", " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["d", "2"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["x", "3"]}]}]], "Output",
 CellChangeTimes->{
  3.985688229668146*^9, {3.985688356628879*^9, 3.985688361050655*^9}, {
   3.985688395501433*^9, 3.9856884569254713`*^9}, {3.985688499934538*^9, 
   3.985688523835081*^9}, {3.9856885638856497`*^9, 3.985688574055314*^9}, {
   3.98568861467658*^9, 3.98568878380641*^9}, {3.985688865055935*^9, 
   3.985688880063663*^9}},
 CellLabel->
  "Out[788]=",ExpressionUUID->"fe78b4df-0d4b-4693-bbb0-76cded90f004"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"1", "+", 
    RowBox[{"x", " ", 
     RowBox[{"(", 
      RowBox[{"x", "+", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "-", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"2", " ", "x"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["x", "2"]}]]}]], "Output",
 CellChangeTimes->{
  3.985688229668146*^9, {3.985688356628879*^9, 3.985688361050655*^9}, {
   3.985688395501433*^9, 3.9856884569254713`*^9}, {3.985688499934538*^9, 
   3.985688523835081*^9}, {3.9856885638856497`*^9, 3.985688574055314*^9}, {
   3.98568861467658*^9, 3.98568878380641*^9}, {3.985688865055935*^9, 
   3.985688880067071*^9}},
 CellLabel->
  "Out[789]=",ExpressionUUID->"e71f28b5-ce62-4243-b459-e24ce89dc6b4"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "126"], " ", 
  RowBox[{"(", 
   RowBox[{"3654", "-", 
    RowBox[{"42", " ", 
     SqrtBox["6554"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.985688229668146*^9, {3.985688356628879*^9, 3.985688361050655*^9}, {
   3.985688395501433*^9, 3.9856884569254713`*^9}, {3.985688499934538*^9, 
   3.985688523835081*^9}, {3.9856885638856497`*^9, 3.985688574055314*^9}, {
   3.98568861467658*^9, 3.98568878380641*^9}, {3.985688865055935*^9, 
   3.985688880070095*^9}},
 CellLabel->
  "Out[790]=",ExpressionUUID->"4cc3fc41-19ad-4e63-83f3-4f332e01bb02"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{"f", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "d1"}], "+", "f"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "d4"}], "+", "f"}], ")"}], " ", "x"}]}], ")"}]}]}], 
      
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d4", "-", "f"}], ")"}], " ", "x"}]], "==", "0"}], ",", " ", 
    "d1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.985686929962738*^9, 3.9856869467264147`*^9}, 
   3.985687637191986*^9, {3.9856876954733152`*^9, 3.9856877560764017`*^9}, {
   3.985687928834893*^9, 3.985687991972807*^9}, {3.985688062798501*^9, 
   3.985688148672714*^9}},
 CellLabel->
  "In[648]:=",ExpressionUUID->"37c0344f-d0f4-48c6-9f2d-bff79e5fc109"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"d1", "\[Rule]", 
    FractionBox[
     RowBox[{"1", "+", 
      RowBox[{"f", " ", "x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"d4", " ", "x"}], "-", 
         RowBox[{"f", " ", "x"}]}], ")"}]}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d4", "-", "f"}], ")"}], " ", 
      SuperscriptBox["x", "2"]}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.9856869477606907`*^9, 3.985687638078495*^9, {3.985687682244123*^9, 
   3.985687756656831*^9}, {3.9856879315209703`*^9, 3.9856879928226357`*^9}, {
   3.985688066350176*^9, 3.985688149285445*^9}},
 CellLabel->
  "Out[648]=",ExpressionUUID->"c709a015-391d-4293-929d-094bd471e3b6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"1", "+", "x", "-", 
       RowBox[{"d3", " ", "x"}]}], 
      RowBox[{
       RowBox[{"2", " ", "x"}], "-", 
       RowBox[{"d3", " ", "x"}]}]], "+", "d3", "+", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", "d3"}], "-", "x"}], 
      RowBox[{
       RowBox[{"-", "2"}], "+", "d3"}]], "+", " ", 
     FractionBox[
      RowBox[{"2", "-", "d3", "+", "x"}], "x"]}], "==", "d"}], ",", " ", 
   "d3"}], "]"}]], "Input",
 CellChangeTimes->{{3.985687783354805*^9, 3.985687826151367*^9}},
 CellLabel->
  "In[621]:=",ExpressionUUID->"bca6ff23-d7f8-4bfb-908d-c62b7330f9f2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"d3", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "4"}], "-", 
       RowBox[{"2", " ", "x"}], "+", 
       RowBox[{"d", " ", "x"}], "-", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"12", " ", "x"}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["x", "2"]}], "-", 
         RowBox[{"12", " ", "d", " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["x", "3"]}]}]]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"d3", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "4"}], "-", 
       RowBox[{"2", " ", "x"}], "+", 
       RowBox[{"d", " ", "x"}], "+", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"12", " ", "x"}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["x", "2"]}], "-", 
         RowBox[{"12", " ", "d", " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["x", "3"]}]}]]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}]}]]}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.985687796682187*^9, 3.985687826652158*^9}},
 CellLabel->
  "Out[621]=",ExpressionUUID->"c1a2197e-ca06-411a-820e-315d518babac"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"d2", "=", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"f", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "d3"}], "+", 
            RowBox[{"3", " ", "f"}], "+", 
            RowBox[{
             SuperscriptBox["f", "2"], " ", "x"}]}], ")"}]}], 
         RowBox[{"d3", "-", 
          RowBox[{"2", " ", "f"}]}]]}]}], ",", " ", 
      RowBox[{"d1", "=", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "d3"}], "+", 
         RowBox[{"2", " ", "f"}], "+", 
         RowBox[{
          SuperscriptBox["f", "2"], " ", "x"}]}], 
        RowBox[{"f", " ", "x"}]]}], ",", 
      RowBox[{"d3", "=", " ", 
       FractionBox[
        RowBox[{"f", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "d4", " ", "x"}], "+", 
           RowBox[{"f", " ", "x"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "d4"}], "+", "f"}], ")"}], " ", "x"}]]}]}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"d1", ",", "d2", ",", "d3", ",", 
      RowBox[{"d1", "+", "d2", "+", "d3", "+", "d4"}], ",", 
      RowBox[{
       RowBox[{"space", "[", "d4", "]"}], ".", 
       RowBox[{"lens", "[", "f", "]"}], ".", 
       RowBox[{"space", "[", "d3", "]"}], ".", 
       RowBox[{"lens", "[", "f", "]"}], ".", 
       RowBox[{"space", "[", "d2", "]"}], ".", 
       RowBox[{"lens", "[", "f", "]"}], ".", 
       RowBox[{"space", "[", "d1", "]"}]}]}], "}"}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.985686956321752*^9, 3.985686977134197*^9}, {
   3.9856870162960978`*^9, 3.985687020875407*^9}, {3.985687054163028*^9, 
   3.985687184581756*^9}, {3.98568725736939*^9, 3.985687258606496*^9}, {
   3.98568729171515*^9, 3.98568732107718*^9}, 3.9856873729292593`*^9},
 CellLabel->
  "In[589]:=",ExpressionUUID->"bbc3343c-c189-405a-a3a6-7a8fcb2cc149"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"1", "+", 
     RowBox[{"f", " ", "x", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"d4", " ", "x"}], "-", 
        RowBox[{"f", " ", "x"}]}], ")"}]}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"d4", "-", "f"}], ")"}], " ", 
     SuperscriptBox["x", "2"]}]], ",", 
   RowBox[{"f", " ", 
    RowBox[{"(", 
     RowBox[{"2", "-", 
      RowBox[{"d4", " ", "x"}], "+", 
      RowBox[{"f", " ", "x"}]}], ")"}]}], ",", 
   FractionBox[
    RowBox[{"f", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "d4", " ", "x"}], "+", 
       RowBox[{"f", " ", "x"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "d4"}], "+", "f"}], ")"}], " ", "x"}]], ",", 
   FractionBox[
    RowBox[{"1", "+", 
     RowBox[{"x", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["d4", "2"], " ", "x"}], "+", 
        RowBox[{"f", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"d4", "-", "f"}], ")"}], " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"d4", " ", "x"}], "+", 
              RowBox[{"f", " ", "x"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"d4", "-", "f"}], ")"}], " ", 
     SuperscriptBox["x", "2"]}]], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", 
        FractionBox["1", "x"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.985686978492235*^9, 3.985687021776667*^9, 3.985687060242877*^9, 
   3.985687097627926*^9, 3.985687139944581*^9, {3.985687170573896*^9, 
   3.985687185015723*^9}, 3.985687262719883*^9, {3.9856872932248297`*^9, 
   3.985687323279995*^9}, 3.985687374155796*^9},
 CellLabel->
  "Out[589]=",ExpressionUUID->"3fe44cf4-8b90-49ac-b8d6-307ccbdb1b13"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], "+", 
     FractionBox["d3", "f"], "+", 
     RowBox[{"d1", " ", "x"}], "-", 
     RowBox[{"f", " ", "x"}]}], "==", "0"}], ",", " ", "d1"}], "]"}]], "Input",\

 CellChangeTimes->{{3.985686995280574*^9, 3.985687006654149*^9}},
 CellLabel->
  "In[577]:=",ExpressionUUID->"80472a0e-34f1-4b9c-8b08-9c366b505b00"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"d1", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "d3"}], "+", 
      RowBox[{"2", " ", "f"}], "+", 
      RowBox[{
       SuperscriptBox["f", "2"], " ", "x"}]}], 
     RowBox[{"f", " ", "x"}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.985687007612235*^9},
 CellLabel->
  "Out[577]=",ExpressionUUID->"3937f18e-3023-464d-8225-22b01d82a9ff"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"f", "+", 
      RowBox[{"d3", " ", "d4", " ", "x"}], "+", 
      RowBox[{"f", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "d3"}], "-", 
         RowBox[{"2", " ", "d4"}], "+", "f"}], ")"}], " ", "x"}]}], 
     RowBox[{"d3", "-", 
      RowBox[{"2", " ", "f"}]}]], "==", "0"}], ",", " ", "d3"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.985686995280574*^9, 3.985687006654149*^9}, {
  3.985687040104641*^9, 3.985687046973483*^9}},
 CellLabel->
  "In[579]:=",ExpressionUUID->"1ecbd2a9-e8f9-4a52-80b3-549a7e59f45e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"d3", "\[Rule]", 
    FractionBox[
     RowBox[{"f", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "d4", " ", "x"}], "+", 
        RowBox[{"f", " ", "x"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d4"}], "+", "f"}], ")"}], " ", "x"}]]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9856870476269608`*^9},
 CellLabel->
  "Out[579]=",ExpressionUUID->"69628ee9-d6fc-4a59-ae56-3f2826d81c1e"]
}, Open  ]],

Cell[BoxData[
 FractionBox[
  RowBox[{"1", "+", 
   RowBox[{"x", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["d4", "2"], " ", "x"}], "+", 
      RowBox[{"f", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d4", "-", "f"}], ")"}], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"4", "-", 
            RowBox[{"d4", " ", "x"}], "+", 
            RowBox[{"f", " ", "x"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"d4", "-", "f"}], ")"}], " ", 
   SuperscriptBox["x", "2"]}]]], "Input",
 CellChangeTimes->{{3.985687220827516*^9, 
  3.985687237027972*^9}},ExpressionUUID->"07571100-b85b-4087-b960-\
e36ff281c304"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.9856872180608892`*^9},ExpressionUUID->"bd45185d-b1d8-4d06-a16d-\
7be42f061f16"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"space", "[", "d4", "]"}], ".", 
   RowBox[{"lens", "[", "1", "]"}], ".", 
   RowBox[{"space", "[", "2", "]"}], ".", 
   RowBox[{"lens", "[", "1", "]"}], ".", 
   RowBox[{"space", "[", 
    RowBox[{"3", "-", "d4"}], "]"}], ".", 
   RowBox[{"lens", "[", "1", "]"}], ".", 
   RowBox[{"space", "[", "1", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.985687357435274*^9, 3.9856873575576878`*^9}, {
  3.985687500949213*^9, 3.98568757637134*^9}},
 CellLabel->
  "In[598]:=",ExpressionUUID->"d61c8824-4b80-4791-8c43-8b8969e0a00c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.985687505852788*^9, 3.985687576797098*^9}},
 CellLabel->
  "Out[598]=",ExpressionUUID->"04ca2f07-320e-4e13-981e-39c9f00f81e1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"f", "=", "1"}], ",", 
      RowBox[{"x", "=", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{"f", " ", "x", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"d4", " ", "x"}], "-", 
           RowBox[{"f", " ", "x"}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"d4", "-", "f"}], ")"}], " ", 
        SuperscriptBox["x", "2"]}]], ",", 
      RowBox[{"f", " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"d4", " ", "x"}], "+", 
         RowBox[{"f", " ", "x"}]}], ")"}]}], ",", 
      FractionBox[
       RowBox[{"f", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "d4", " ", "x"}], "+", 
          RowBox[{"f", " ", "x"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "d4"}], "+", "f"}], ")"}], " ", "x"}]], ",", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{"x", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["d4", "2"], " ", "x"}], "+", 
           RowBox[{"f", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"d4", "-", "f"}], ")"}], " ", "x", " ", 
               RowBox[{"(", 
                RowBox[{"4", "-", 
                 RowBox[{"d4", " ", "x"}], "+", 
                 RowBox[{"f", " ", "x"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"d4", "-", "f"}], ")"}], " ", 
        SuperscriptBox["x", "2"]}]], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["1", "x"]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9856874290059967`*^9, 3.985687473681684*^9}},
 CellLabel->
  "In[592]:=",ExpressionUUID->"20e5566b-bb0a-4c84-8448-f513c4ff45a9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"3", "-", "d4"}], ",", "2", ",", "6", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.985687448945805*^9, 3.985687474421845*^9}},
 CellLabel->
  "Out[592]=",ExpressionUUID->"2879a2a4-a51e-429c-b1fb-b3b5cabab84d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"d1", ",", "d2", ",", "d3"}], "]"}], ";"}]], "Input",
 CellLabel->
  "In[463]:=",ExpressionUUID->"b144d986-8508-445d-801f-2e45dbf196fb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"M", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"space", "[", "d1", "]"}], ".", 
     RowBox[{"lens", "[", "4", "]"}], ".", 
     RowBox[{"space", "[", "d2", "]"}], ".", 
     RowBox[{"lens", "[", "4", "]"}], ".", 
     RowBox[{"space", "[", "d3", "]"}], ".", 
     RowBox[{"lens", "[", "4", "]"}], ".", 
     RowBox[{"space", "[", "d4", "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.985792193370502*^9, 3.9857923320577106`*^9}, {
  3.985792368737525*^9, 3.985792440990281*^9}, {3.9857924720467873`*^9, 
  3.9857925121761723`*^9}, {3.985792558752845*^9, 3.985792575662065*^9}, {
  3.985792606040785*^9, 3.9857927686092587`*^9}},
 CellLabel->
  "In[482]:=",ExpressionUUID->"e19e1f66-68ca-4d06-a2aa-730e83f5c447"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "64"], " ", 
      RowBox[{"(", 
       RowBox[{"64", "+", 
        RowBox[{"8", " ", "d1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "d2"}], ")"}]}], "-", 
        RowBox[{"32", " ", "d2"}], "-", 
        RowBox[{"d1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "d2"}], ")"}], " ", "d3"}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d2"}], ")"}], " ", "d3"}]}], ")"}]}], 
     ",", 
     RowBox[{
      FractionBox["1", "64"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", "d1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "d2"}], ")"}]}], "+", 
           RowBox[{"d1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", "d2"}], ")"}], " ", "d3"}], "-", 
           RowBox[{"4", " ", "d2", " ", "d3"}], "+", 
           RowBox[{"16", " ", 
            RowBox[{"(", 
             RowBox[{"d2", "+", "d3"}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"64", "+", 
           RowBox[{"8", " ", "d1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", "d2"}], ")"}]}], "-", 
           RowBox[{"32", " ", "d2"}], "-", 
           RowBox[{"d1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", "d2"}], ")"}], " ", "d3"}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "d2"}], ")"}], " ", "d3"}]}], ")"}], 
         " ", "d4"}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "64"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "d2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "d3"}], ")"}]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "d3"}], ")"}]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "64"], " ", 
      RowBox[{"(", 
       RowBox[{"64", "+", 
        RowBox[{"8", " ", "d3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d4"}], ")"}]}], "-", 
        RowBox[{"d2", " ", "d3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d4"}], ")"}]}], "+", 
        RowBox[{"8", " ", "d2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d4"}], ")"}]}], "-", 
        RowBox[{"48", " ", "d4"}]}], ")"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.985792576228797*^9, {3.9857926151597424`*^9, 3.985792650438787*^9}, 
   3.985792689120714*^9, {3.985792719517318*^9, 3.985792744689249*^9}, 
   3.985792774942505*^9, 3.985793041868528*^9},
 CellLabel->
  "Out[482]=",ExpressionUUID->"6a1b2fa9-df91-4a19-9c79-8e0f17ba4f56"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.98579254838993*^9, 
  3.985792563766077*^9}},ExpressionUUID->"8cb82a57-1ce9-4f22-8943-\
57536728b312"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", "64"], " ", 
       RowBox[{"(", 
        RowBox[{"64", "+", 
         RowBox[{"8", " ", "d1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", "d2"}], ")"}]}], "-", 
         RowBox[{"32", " ", "d2"}], "-", 
         RowBox[{"d1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "8"}], "+", "d2"}], ")"}], " ", "d3"}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d2"}], ")"}], " ", "d3"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "64"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", "d1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "d2"}], ")"}]}], "+", 
            RowBox[{"d1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", "d2"}], ")"}], " ", "d3"}], "-", 
            RowBox[{"4", " ", "d2", " ", "d3"}], "+", 
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{"d2", "+", "d3"}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"64", "+", 
            RowBox[{"8", " ", "d1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", "d2"}], ")"}]}], "-", 
            RowBox[{"32", " ", "d2"}], "-", 
            RowBox[{"d1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", "d2"}], ")"}], " ", "d3"}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "d2"}], ")"}], " ", "d3"}]}], ")"}], 
          " ", "d4"}]}], ")"}]}]},
     {
      RowBox[{
       FractionBox["1", "64"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "d2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "8"}], "+", "d3"}], ")"}]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", "d3"}], ")"}]}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "64"], " ", 
       RowBox[{"(", 
        RowBox[{"64", "+", 
         RowBox[{"8", " ", "d3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d4"}], ")"}]}], "-", 
         RowBox[{"d2", " ", "d3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d4"}], ")"}]}], "+", 
         RowBox[{"8", " ", "d2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d4"}], ")"}]}], "-", 
         RowBox[{"48", " ", "d4"}]}], ")"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.985792549097753*^9},
 CellLabel->
  "Out[426]//MatrixForm=",ExpressionUUID->"c33b9895-3ea2-49cb-bdc1-\
0e38cf45fdc5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}], "==", "2"}], ",", 
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1"}], "]"}], "]"}], "==", "0"}], ",", 
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}], "==", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"d1", ",", "d2", ",", "d3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.985791992056737*^9, 3.985792055746971*^9}, {
  3.985792337003559*^9, 3.985792359335348*^9}, {3.985792416680808*^9, 
  3.985792421503358*^9}, {3.985792518901432*^9, 3.985792620244807*^9}, {
  3.985792659074363*^9, 3.9857926669642277`*^9}, {3.985792697430602*^9, 
  3.98579272608473*^9}, {3.9857927802539062`*^9, 3.985792820390305*^9}},
 CellLabel->
  "In[468]:=",ExpressionUUID->"54f85b7b-dfff-42f9-b0f1-f378a5098636"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"d1", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "+", "d4"}], ")"}]}]}], ",", 
    RowBox[{"d2", "\[Rule]", "10"}], ",", 
    RowBox[{"d3", "\[Rule]", "16"}]}], "}"}], "}"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"space", "[", 
    RowBox[{"28", "-", 
     RowBox[{"4", " ", "d4"}]}], "]"}], ".", 
   RowBox[{"lens", "[", "4", "]"}], ".", 
   RowBox[{"space", "[", "10", "]"}], ".", 
   RowBox[{"lens", "[", "4", "]"}], ".", 
   RowBox[{"space", "[", "16", "]"}], ".", 
   RowBox[{"lens", "[", "4", "]"}], ".", 
   RowBox[{"space", "[", "d4", "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.98579284730267*^9, 3.985792877731237*^9}, {
  3.9857929329670153`*^9, 3.985792966707924*^9}, {3.985793036446299*^9, 
  3.9857930367597*^9}},
 CellLabel->
  "In[480]:=",ExpressionUUID->"fc98ef59-ed24-4576-a756-1b1758f2f395"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"d1", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "+", "d4"}], ")"}]}]}], ",", 
    RowBox[{"d2", "\[Rule]", "10"}], ",", 
    RowBox[{"d3", "\[Rule]", "16"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.9857929427150087`*^9, 3.9857929676128073`*^9}, 
   3.9857930382076073`*^9},
 CellLabel->
  "Out[480]=",ExpressionUUID->"c4b5a06e-343f-4f26-9a16-8a9363fbedea"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["1", "2"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9857929427150087`*^9, 3.9857929676128073`*^9}, 
   3.985793038208631*^9},
 CellLabel->
  "Out[481]=",ExpressionUUID->"4b212e95-2fe2-4026-a9df-9812231ccf4f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "4"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "+", "d4"}], ")"}]}], "+", "10", "+", "16", "+", 
    "d4"}], "]"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.985792891702582*^9, 3.985792919664115*^9}},
 CellLabel->
  "In[472]:=",ExpressionUUID->"a6c644de-77cf-4f77-b40b-ef0fc762bdd7"],

Cell[BoxData[
 RowBox[{"54", "-", 
  RowBox[{"3", " ", "d4"}]}]], "Output",
 CellChangeTimes->{{3.985792881651681*^9, 3.985792920266843*^9}},
 CellLabel->
  "Out[472]=",ExpressionUUID->"ed0ae953-008d-4539-9755-2c710bf4489f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["M"], "Input",
 CellChangeTimes->{3.985793020399502*^9},
 CellLabel->
  "In[479]:=",ExpressionUUID->"3edcdb6e-6d3d-4ed9-bdeb-1a3f3837fa87"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["1", "2"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.985793020752049*^9},
 CellLabel->
  "Out[479]=",ExpressionUUID->"64a65897-1ee5-4e6b-aaf0-b41d004e19d1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}], "==", "0"}], ",", 
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1"}], "]"}], "]"}], "==", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "2"}], "]"}], "]"}], "==", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"d1", ",", "d2", ",", "d3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.985792996342064*^9, 3.985793015816011*^9}, {
   3.985793048649535*^9, 3.985793049430215*^9}, 3.985793138694579*^9},
 CellLabel->
  "In[486]:=",ExpressionUUID->"23219adb-4e18-4ff1-8f09-abec5e37f21c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"d1", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "11"}], "+", 
       RowBox[{"4", " ", "d4"}]}], 
      RowBox[{
       RowBox[{"-", "4"}], "+", "d4"}]]}], ",", 
    RowBox[{"d2", "\[Rule]", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "d4"}], ")"}]}]}], ",", 
    RowBox[{"d3", "\[Rule]", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "d4"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "4"}], "+", "d4"}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.985793012674037*^9, 3.9857930164430323`*^9}, 
   3.985793049971984*^9, 3.985793139420999*^9},
 CellLabel->
  "Out[486]=",ExpressionUUID->"de126e84-afcf-4548-bf25-72a089e5a4eb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"space", "[", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "11"}], "+", 
       RowBox[{"4", " ", "d4"}]}], 
      RowBox[{
       RowBox[{"-", "4"}], "+", "d4"}]], "]"}], ".", 
    RowBox[{"lens", "[", "4", "]"}], ".", 
    RowBox[{"space", "[", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "d4"}], ")"}]}], "]"}], ".", 
    RowBox[{"lens", "[", "4", "]"}], ".", 
    RowBox[{"space", "[", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "d4"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "4"}], "+", "d4"}]], "]"}], ".", 
    RowBox[{"lens", "[", "4", "]"}], ".", 
    RowBox[{"space", "[", "d4", "]"}]}], "]"}], "//", "MatrixForm"}]], "Input",\

 CellChangeTimes->{{3.98579307409065*^9, 3.985793098193071*^9}, {
  3.98579314635011*^9, 3.985793157318878*^9}, {3.9857931915009203`*^9, 
  3.985793212232957*^9}},ExpressionUUID->"23fde1c3-4931-48b3-950f-\
872fde17b337"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "1"},
     {
      RowBox[{"-", "1"}], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9857930925008574`*^9, 3.985793098604051*^9}, 
   3.985793160006016*^9},
 CellLabel->
  "Out[487]//MatrixForm=",ExpressionUUID->"dbf71e27-5441-431e-84fc-\
78777d0de1e8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"d4", "=", "0.2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"-", "11"}], "+", 
         RowBox[{"4", " ", "d4"}]}], 
        RowBox[{
         RowBox[{"-", "4"}], "+", "d4"}]], ",", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d4"}], ")"}]}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "d4"}]}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d4"}]], "+", "d4"}]}], "}"}]}], "]"}], 
   "]"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.9857931668711157`*^9, 3.985793414059071*^9}},
 CellLabel->
  "In[510]:=",ExpressionUUID->"7252afff-3122-4b1b-934a-ef0f413f0a0c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.684210526315789`", ",", 
   RowBox[{"-", "7.2`"}], ",", "2.936842105263158`"}], "}"}]], "Output",
 CellChangeTimes->{{3.985793368961975*^9, 3.985793415942644*^9}},
 CellLabel->
  "Out[510]=",ExpressionUUID->"2dc63577-59c0-465b-af63-2677e9cb1906"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9857921838091288`*^9, 
  3.985792185579636*^9}},ExpressionUUID->"8eec91fe-6ba0-47cd-b9ea-\
a5031fd2317c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"M", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"space", "[", "d1", "]"}], ".", 
    RowBox[{"lens", "[", "1", "]"}], ".", 
    RowBox[{"space", "[", "d2", "]"}], ".", 
    RowBox[{"lens", "[", "1", "]"}], ".", 
    RowBox[{"space", "[", "d3", "]"}], ".", 
    RowBox[{"lens", "[", "1", "]"}], ".", 
    RowBox[{"space", "[", "d4", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"M2", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"space", "[", "d1", "]"}], ".", 
    RowBox[{"lens", "[", "1", "]"}], ".", 
    RowBox[{"space", "[", "d2", "]"}], ".", 
    RowBox[{"lens", "[", "1", "]"}], ".", 
    RowBox[{"space", "[", "d3", "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.985793456332357*^9, 3.985793457032999*^9}, {
  3.985793490261054*^9, 3.9857935646517577`*^9}, {3.985794934994911*^9, 
  3.985794970628591*^9}, {3.985822718016754*^9, 3.985822722778366*^9}, {
  3.985822979944763*^9, 3.985822989535043*^9}},
 CellLabel->
  "In[655]:=",ExpressionUUID->"35813fb3-ceb7-46ac-ae69-83932d73d386"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "+", 
      RowBox[{"d2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d3"}], ")"}]}], "-", "d3", "+", 
      RowBox[{"d1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "-", 
         RowBox[{"d2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d3"}], ")"}]}], "+", 
         RowBox[{"2", " ", "d3"}]}], ")"}]}]}], ",", 
     RowBox[{"d2", "+", "d3", "-", 
      RowBox[{"d2", " ", "d3"}], "+", "d4", "+", 
      RowBox[{"d2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d3"}], ")"}], " ", "d4"}], "-", 
      RowBox[{"d3", " ", "d4"}], "-", 
      RowBox[{"d1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d2", "+", 
         RowBox[{"2", " ", "d3"}], "-", 
         RowBox[{"d2", " ", "d3"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"d2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "d3"}], ")"}]}], "-", 
            RowBox[{"2", " ", "d3"}]}], ")"}], " ", "d4"}]}], ")"}]}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], "-", 
      RowBox[{"d2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d3"}], ")"}]}], "+", 
      RowBox[{"2", " ", "d3"}]}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "d3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d4"}], ")"}]}], "-", 
      RowBox[{"3", " ", "d4"}], "+", 
      RowBox[{"d2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d3", "+", 
         RowBox[{"2", " ", "d4"}], "-", 
         RowBox[{"d3", " ", "d4"}]}], ")"}]}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9857934669387503`*^9, {3.985793497942009*^9, 3.985793565713093*^9}, {
   3.985794935937475*^9, 3.985794971314643*^9}, 3.985822723771721*^9, 
   3.98582302579712*^9},
 CellLabel->
  "Out[655]=",ExpressionUUID->"df05f5a3-2dd3-4e59-b22d-d85a3b674c14"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "+", 
      RowBox[{"d1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d2"}], ")"}]}], "-", "d2"}], ",", 
     RowBox[{"d1", "+", "d2", "+", 
      RowBox[{"d1", " ", "d2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d3"}], ")"}]}], "+", "d3", "-", 
      RowBox[{"2", " ", "d1", " ", "d3"}], "-", 
      RowBox[{"d2", " ", "d3"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "+", "d2"}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"d2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d3"}], ")"}]}], "-", 
      RowBox[{"2", " ", "d3"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9857934669387503`*^9, {3.985793497942009*^9, 3.985793565713093*^9}, {
   3.985794935937475*^9, 3.985794971314643*^9}, 3.985822723771721*^9, 
   3.985823025813339*^9},
 CellLabel->
  "Out[656]=",ExpressionUUID->"8e0d0c9f-1671-4338-83c7-ec18e423a68b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"d4", "=", 
     RowBox[{"3", "/", "2"}]}], "}"}], ",", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], "==", "2"}], ",", 
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "1"}], "]"}], "]"}], "==", "0"}], ",", 
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2"}], "]"}], "]"}], "==", "0"}], ",", 
       RowBox[{
        RowBox[{"d1", "+", "d2", "+", "d3", "+", "d4"}], "==", "d"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"d1", ",", "d2", ",", "d3", ",", "d"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"d4", "=", "2"}], "}"}], ",", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], "==", "1"}], ",", 
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "1"}], "]"}], "]"}], "==", "0"}], ",", 
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2"}], "]"}], "]"}], "==", "0"}], ",", 
       RowBox[{
        RowBox[{"d1", "+", "d2", "+", "d3", "+", "d4"}], "==", "d"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"d1", ",", "d2", ",", "d3", ",", "d"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"d4", "=", "2"}], "}"}], ",", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], "==", "0"}], ",", 
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "1"}], "]"}], "]"}], "==", "1"}], ",", 
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "2"}], "]"}], "]"}], "==", "0"}], ",", 
       RowBox[{
        RowBox[{"d1", "+", "d2", "+", "d3", "+", "d4"}], "==", "d"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"d1", ",", "d2", ",", "d3", ",", "d"}], "}"}]}], "]"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.9857935224962606`*^9, 3.9857935236659408`*^9}, {
   3.985793585086431*^9, 3.985793638579348*^9}, {3.9857948152078757`*^9, 
   3.985794942240861*^9}, {3.98582273470154*^9, 3.985822929879963*^9}, {
   3.9858230032189093`*^9, 3.985823160116551*^9}, {3.985823407126768*^9, 
   3.985823421897772*^9}, 3.9858234991890993`*^9, {3.985823615055448*^9, 
   3.9858236226889544`*^9}},
 CellLabel->
  "In[726]:=",ExpressionUUID->"c8400134-5b68-4c8d-bd74-2b63e74dce66"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"d1", "\[Rule]", "1"}], ",", 
    RowBox[{"d2", "\[Rule]", 
     FractionBox["5", "2"]}], ",", 
    RowBox[{"d3", "\[Rule]", "4"}], ",", 
    RowBox[{"d", "\[Rule]", "9"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.985822834359333*^9, 3.985822852605212*^9}, {
   3.9858229030048637`*^9, 3.985822930458604*^9}, {3.985823021346581*^9, 
   3.985823160557654*^9}, {3.985823408294804*^9, 3.985823422440999*^9}, 
   3.9858235001213093`*^9, 3.985823625897052*^9},
 CellLabel->
  "Out[726]=",ExpressionUUID->"072eeec4-5c94-45b9-8d78-c15727225cf1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"d1", "\[Rule]", "1"}], ",", 
    RowBox[{"d2", "\[Rule]", "3"}], ",", 
    RowBox[{"d3", "\[Rule]", "3"}], ",", 
    RowBox[{"d", "\[Rule]", "9"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.985822834359333*^9, 3.985822852605212*^9}, {
   3.9858229030048637`*^9, 3.985822930458604*^9}, {3.985823021346581*^9, 
   3.985823160557654*^9}, {3.985823408294804*^9, 3.985823422440999*^9}, 
   3.9858235001213093`*^9, 3.985823625897958*^9},
 CellLabel->
  "Out[727]=",ExpressionUUID->"028df9a9-de3c-4cef-bff3-adccc39bebd7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"d1", "\[Rule]", "1"}], ",", 
    RowBox[{"d2", "\[Rule]", "1"}], ",", 
    RowBox[{"d3", "\[Rule]", "2"}], ",", 
    RowBox[{"d", "\[Rule]", "6"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.985822834359333*^9, 3.985822852605212*^9}, {
   3.9858229030048637`*^9, 3.985822930458604*^9}, {3.985823021346581*^9, 
   3.985823160557654*^9}, {3.985823408294804*^9, 3.985823422440999*^9}, 
   3.9858235001213093`*^9, 3.985823625898651*^9},
 CellLabel->
  "Out[728]=",ExpressionUUID->"5176dc28-4032-487f-bb45-31cbb93e325e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"space", "[", "3", "]"}], ".", 
    RowBox[{"lens", "[", "1", "]"}], ".", 
    RowBox[{"space", "[", "3", "]"}], ".", 
    RowBox[{"lens", "[", "1", "]"}], ".", 
    RowBox[{"space", "[", "4", "]"}], ".", 
    RowBox[{"lens", "[", "1", "]"}], ".", 
    RowBox[{"space", "[", "2", "]"}]}], "]"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{"9", "+", "12", "+", "28", "+", "5"}]}], "Input",
 CellChangeTimes->{{3.9857936522860336`*^9, 3.985793662343993*^9}, {
  3.985793759082677*^9, 3.985793764838364*^9}, {3.9857938141951513`*^9, 
  3.985793816603371*^9}, {3.985823373022664*^9, 3.985823442470497*^9}, {
  3.985823520642455*^9, 3.985823531216579*^9}},
 CellLabel->
  "In[724]:=",ExpressionUUID->"b7e6b74f-db0b-4582-b2bf-d5a5f1c0924a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "1"},
     {
      RowBox[{"-", "1"}], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.985793662817039*^9, 3.985793765374747*^9, 3.985793816955307*^9, 
   3.985793956860955*^9, 3.9858233992839108`*^9, {3.9858234359353237`*^9, 
   3.985823442948126*^9}, 3.9858235340477047`*^9},
 CellLabel->
  "Out[724]//MatrixForm=",ExpressionUUID->"84e111fc-1555-4a2f-b9d8-\
8594f8336c4d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"space", "[", "3", "]"}], ".", 
  RowBox[{"lens", "[", "1", "]"}], ".", 
  RowBox[{"space", "[", "3", "]"}], ".", 
  RowBox[{"lens", "[", "1", "]"}], ".", 
  RowBox[{"space", "[", "4", "]"}], ".", 
  RowBox[{"lens", "[", "1", "]"}], ".", 
  RowBox[{"space", "[", "2", "]"}]}]], "Input",
 CellChangeTimes->{{3.985823735341856*^9, 3.9858237399637403`*^9}, {
  3.985824563702293*^9, 3.985824564314989*^9}},
 CellLabel->
  "In[730]:=",ExpressionUUID->"d6259ac8-a604-48dc-a369-7cecd7c70e24"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.985793662817039*^9, 3.985793765374747*^9, 3.985793816955307*^9, 
   3.985793956860955*^9, 3.9858233992839108`*^9, {3.9858234359353237`*^9, 
   3.985823442948126*^9}, 3.985823534048637*^9, 3.985823740828327*^9, 
   3.9858245649226913`*^9},
 CellLabel->
  "Out[730]=",ExpressionUUID->"564cadb3-a2e6-4804-9949-5093fbb95194"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.985793942089138*^9, 
  3.9857939537982264`*^9}},ExpressionUUID->"ae8ff0a3-e654-4a0f-b537-\
9d48d8a36435"],

Cell[BoxData[
 FractionBox["9", "2"]], "Output",
 CellChangeTimes->{
  3.985793662817039*^9, 3.9857937653747463`*^9, 3.985793816956094*^9, {
   3.9857939433558598`*^9, 3.985793945349421*^9}},
 CellLabel->
  "Out[563]=",ExpressionUUID->"82c3dc78-112c-4608-a2bf-295a4cf2524e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"d4", "=", "5"}], "}"}], ",", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], "==", "1"}], ",", 
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "1"}], "]"}], "]"}], "==", "0"}], ",", 
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2"}], "]"}], "]"}], "==", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"d1", ",", "d2", ",", "d3"}], "}"}]}], "]"}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.9857936750129843`*^9, 3.985793687429324*^9}, {
  3.9857937229771557`*^9, 3.985793733197177*^9}},
 CellLabel->
  "In[546]:=",ExpressionUUID->"e370d115-9f97-4a0e-9ff8-d934ad5461af"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"d1", "\[Rule]", "7"}], ",", 
    RowBox[{"d2", "\[Rule]", "12"}], ",", 
    RowBox[{"d3", "\[Rule]", "12"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.985793688056576*^9, {3.985793723764092*^9, 3.985793733553123*^9}},
 CellLabel->
  "Out[546]=",ExpressionUUID->"3bcce340-188e-4eb1-a2dc-3414cfec7910"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"space", "[", "7", "]"}], ".", 
    RowBox[{"lens", "[", "4", "]"}], ".", 
    RowBox[{"space", "[", "12", "]"}], ".", 
    RowBox[{"lens", "[", "4", "]"}], ".", 
    RowBox[{"space", "[", "12", "]"}], ".", 
    RowBox[{"lens", "[", "4", "]"}], ".", 
    RowBox[{"space", "[", "5", "]"}]}], "]"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{"7", "+", "12", "+", "12", "+", "5"}]}], "Input",
 CellChangeTimes->{{3.9857936999233027`*^9, 3.9857937549843903`*^9}, {
  3.9857937965727673`*^9, 3.9857938048781013`*^9}},
 CellLabel->
  "In[552]:=",ExpressionUUID->"f6b26ed2-9179-4755-9441-7f379deabd39"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0"},
     {"0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.98579380687285*^9},
 CellLabel->
  "Out[552]//MatrixForm=",ExpressionUUID->"6f35dbba-2454-4954-892f-\
ba15082ab23b"],

Cell[BoxData["36"], "Output",
 CellChangeTimes->{3.985793806875046*^9},
 CellLabel->
  "Out[553]=",ExpressionUUID->"bb7b4183-be61-41fb-a600-209ea90f6614"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"d4", "=", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{"space", "[", 
         RowBox[{"28", "-", 
          RowBox[{"4", " ", "d4"}]}], "]"}], ".", 
        RowBox[{"lens", "[", "4", "]"}], ".", 
        RowBox[{"space", "[", "10", "]"}], ".", 
        RowBox[{"lens", "[", "4", "]"}], ".", 
        RowBox[{"space", "[", "16", "]"}], ".", 
        RowBox[{"lens", "[", "4", "]"}], ".", 
        RowBox[{"space", "[", "d4", "]"}]}], "]"}], "//", "MatrixForm"}], ",", 
     RowBox[{"28", "-", 
      RowBox[{"4", " ", "d4"}], "+", "10", "+", "16", "+", "d4"}]}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.985793866798637*^9, 3.9857939345232763`*^9}, {
  3.985794005881082*^9, 3.985794019112916*^9}},
 CellLabel->
  "In[575]:=",ExpressionUUID->"8350c157-957e-466c-913c-cd76a57a201a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"2", "0"},
       {"0", 
        FractionBox["1", "2"]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", "36"}], "}"}]], "Output",
 CellChangeTimes->{3.985794063486013*^9},
 CellLabel->
  "Out[575]=",ExpressionUUID->"ab3a953d-32d4-4102-a043-7e34d8fa8254"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"space", "[", "1", "]"}], ".", 
   RowBox[{"lens", "[", "4", "]"}], ".", 
   RowBox[{"space", "[", "10", "]"}], ".", 
   RowBox[{"lens", "[", "4", "]"}], ".", 
   RowBox[{"space", "[", "16", "]"}], ".", 
   RowBox[{"lens", "[", "4", "]"}], ".", 
   RowBox[{"space", "[", "6", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.985794044104667*^9, 3.985794057856205*^9}, {
  3.985822700483736*^9, 
  3.9858227005889893`*^9}},ExpressionUUID->"f853ea9d-6a70-457b-b1d0-\
051bbaa6cbba"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["1", "2"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.985793884097327*^9, {3.985793921434478*^9, 3.985793934885151*^9}, {
   3.9857940076792316`*^9, 3.98579401998003*^9}, {3.985794050186364*^9, 
   3.985794058319703*^9}},
 CellLabel->
  "Out[574]=",ExpressionUUID->"ac2c3b28-fd45-4e5b-bb19-62a0c9c5fab3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GCD", "[", 
  RowBox[{"54", ",", "36", ",", "36"}], "]"}]], "Input",
 CellChangeTimes->{{3.985793960456167*^9, 3.985793975760397*^9}, {
  3.985794023747308*^9, 3.985794024081238*^9}, {3.9857941447802563`*^9, 
  3.9857941448177643`*^9}},
 CellLabel->
  "In[576]:=",ExpressionUUID->"af5c4552-d924-4753-82ea-b203c8a35215"],

Cell[BoxData["18"], "Output",
 CellChangeTimes->{3.985793976240591*^9, 3.98579402444825*^9, 
  3.9857941457790337`*^9},
 CellLabel->
  "Out[576]=",ExpressionUUID->"8ab3c951-6045-4618-9582-3d501c9d58b8"]
}, Open  ]]
},
WindowSize->{1280, 1387},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>2. Inherited,
FrontEndVersion->"14.0 for Mac OS X ARM (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2e4dd8b0-907e-4b61-855d-48ae78a7001b"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 667, 22, 101, "Input",ExpressionUUID->"f1cafa9d-8c04-4e25-b587-80e8535678d9"],
Cell[CellGroupData[{
Cell[1246, 46, 449, 9, 101, "Input",ExpressionUUID->"6a21ca6e-2283-4702-a53c-05317e487ecc"],
Cell[1698, 57, 633, 20, 93, "Output",ExpressionUUID->"4e4c3706-115f-4c5d-9ea5-c7e78695834c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2368, 82, 672, 20, 157, "Input",ExpressionUUID->"e8962510-3f80-448a-844d-3a3f66a70f72"],
Cell[3043, 104, 918, 29, 136, "Output",ExpressionUUID->"44c8e244-c5f7-4287-890b-f48446022d82"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3998, 138, 622, 13, 59, "Input",ExpressionUUID->"6d374992-4556-493a-89c2-8db2084dee57"],
Cell[4623, 153, 1660, 51, 216, "Output",ExpressionUUID->"38ff7b5b-99ce-4df6-9418-506b9f6e8e8c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6320, 209, 314, 6, 86, "Input",ExpressionUUID->"54a3bb31-3d4a-47bb-906a-5c2ab48ab38d"],
Cell[6637, 217, 1950, 60, 198, "Output",ExpressionUUID->"0c5de28f-0137-41db-808f-3d5b11737500"]
}, Open  ]],
Cell[8602, 280, 1286, 38, 284, "Input",ExpressionUUID->"9cbc0a1c-400b-4e66-a170-f43484f4f6f9"],
Cell[CellGroupData[{
Cell[9913, 322, 429, 10, 59, "Input",ExpressionUUID->"8b82e760-b3f8-4a5f-bfc4-5dcd70f33fb6"],
Cell[10345, 334, 1638, 51, 216, "Output",ExpressionUUID->"41821463-247c-4f69-836b-4238a995f64a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12020, 390, 1400, 40, 374, "Input",ExpressionUUID->"690ea0dd-f800-444e-bec8-1f528a32f757"],
Cell[13423, 432, 747, 21, 89, "Output",ExpressionUUID->"214eec3b-049f-41ad-924c-7835faa10499"]
}, Open  ]],
Cell[14185, 456, 1084, 28, 269, "Input",ExpressionUUID->"ef4b9634-2fd7-45cb-b4e9-77fb8dd6a17a"],
Cell[CellGroupData[{
Cell[15294, 488, 499, 15, 116, "Input",ExpressionUUID->"d22afa60-b132-40ba-bb2e-431f3178e59f"],
Cell[15796, 505, 2153, 63, 205, "Output",ExpressionUUID->"f14772c6-342f-4f10-9f62-4ad92aed5a40"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17986, 573, 150, 3, 86, "Input",ExpressionUUID->"2f84c87f-e93a-4db1-9b1a-76106e30a81f"],
Cell[18139, 578, 1831, 58, 198, "Output",ExpressionUUID->"2f95daec-27c1-4dd4-a225-c5bf06636f99"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20007, 641, 823, 21, 228, "Input",ExpressionUUID->"058c9b7d-773e-406c-919b-ee75b2d44995"],
Cell[20833, 664, 995, 28, 148, "Output",ExpressionUUID->"8167c28b-df8d-4c86-8df5-b75047bb991f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21865, 697, 403, 12, 116, "Input",ExpressionUUID->"aa012d90-0d9c-4940-b11f-de38a546407a"],
Cell[22271, 711, 432, 13, 67, "Output",ExpressionUUID->"6e0dc615-25b4-42f0-aff5-403753834a48"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22740, 729, 643, 18, 132, "Input",ExpressionUUID->"d93da769-e2d3-4f4d-873c-bcddeb284e72"],
Cell[23386, 749, 335, 8, 67, "Output",ExpressionUUID->"d9e8d210-2286-44d0-b87d-2b526d502d42"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23758, 762, 491, 14, 135, "Input",ExpressionUUID->"e45e8f70-56dc-46e1-866a-52591ead8547"],
Cell[24252, 778, 217, 5, 89, "Output",ExpressionUUID->"c3c0cd08-5590-46bd-adb4-9c0019b3ddec"]
}, Open  ]],
Cell[24484, 786, 1115, 32, 220, "Input",ExpressionUUID->"b7e9a9b4-c1e4-4ef8-8f5d-452b25a6ce9a"],
Cell[CellGroupData[{
Cell[25624, 822, 150, 3, 86, "Input",ExpressionUUID->"b68f85d9-07fd-492e-ad89-24aee83dcf66"],
Cell[25777, 827, 1980, 61, 198, "Output",ExpressionUUID->"e5037610-1b23-4547-a757-744beee05158"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27794, 893, 825, 24, 156, "Input",ExpressionUUID->"413c9e64-3d46-4ac6-82e4-1372349742e4"],
Cell[28622, 919, 747, 24, 94, "Output",ExpressionUUID->"52c8b72e-8d00-4087-8eb3-29e8e8d97c4e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29406, 948, 1211, 34, 250, "Input",ExpressionUUID->"2b9496e0-37e8-437b-b306-5e9966890f6b"],
Cell[30620, 984, 790, 25, 96, "Output",ExpressionUUID->"af1c4c74-23e5-447c-a6b7-9e22b7b93a76"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31447, 1014, 394, 12, 116, "Input",ExpressionUUID->"01982b77-5930-4c43-b065-e108566db0dd"],
Cell[31844, 1028, 256, 7, 67, "Output",ExpressionUUID->"d637063f-3f9e-4a3d-9624-44e9bdab53f8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32137, 1040, 993, 29, 305, "Input",ExpressionUUID->"2fc98340-2b6c-4ed2-bc82-92ddaf945247"],
Cell[33133, 1071, 363, 10, 89, "Output",ExpressionUUID->"c89fa168-c934-46d6-a3b9-a195d522b7b8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33533, 1086, 659, 19, 135, "Input",ExpressionUUID->"b92c43e1-4939-4ba3-b129-43487f39bb05"],
Cell[34195, 1107, 489, 14, 89, "Output",ExpressionUUID->"911b6377-c086-40c7-bd45-eacabdfc8dec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34721, 1126, 1125, 33, 243, "Input",ExpressionUUID->"6d166fcd-e3c2-4f0c-89aa-ed75e4e4d959"],
Cell[35849, 1161, 977, 30, 98, "Output",ExpressionUUID->"eaad5b07-db71-40b3-a483-f9f7b92e12e1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36863, 1196, 575, 17, 116, "Input",ExpressionUUID->"e4906307-a433-45b7-bc59-da01514c9553"],
Cell[37441, 1215, 483, 15, 89, "Output",ExpressionUUID->"84a2a53a-3606-441e-aa7d-0e8cc2c75524"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37961, 1235, 188, 4, 59, "Input",ExpressionUUID->"14f3904c-aacf-4c06-812c-8c81dd14832a"],
Cell[38152, 1241, 562, 17, 116, "Output",ExpressionUUID->"9ea554b3-b6b7-487e-88d1-5af24d11c140"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38751, 1263, 825, 22, 131, "Input",ExpressionUUID->"e21451f4-1170-4590-bcf9-815834b7163d"],
Cell[39579, 1287, 1515, 42, 248, "Output",ExpressionUUID->"7b2c165f-73f9-4631-8526-0807cd3262e4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41131, 1334, 512, 11, 101, "Input",ExpressionUUID->"dfe32918-6360-44e5-b316-9582a3f84388"],
Cell[41646, 1347, 3905, 119, 659, "Output",ExpressionUUID->"3fdc6564-bdd7-4de2-adc7-4b53797261f5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45588, 1471, 745, 18, 101, "Input",ExpressionUUID->"686c6ed8-adc3-46c3-8fba-8c9bd6673a1b"],
Cell[46336, 1491, 3624, 115, 659, "Output",ExpressionUUID->"c978b022-dbf6-4865-b4a5-fc8b0f4c81ea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49997, 1611, 904, 18, 157, "Input",ExpressionUUID->"8e073005-41c9-4c51-b66f-8246b7d39fb4"],
Cell[50904, 1631, 2038, 59, 164, "Output",ExpressionUUID->"4bd39cd9-6836-4bc7-ac96-48e69d7dc626"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52979, 1695, 1968, 50, 331, "Input",ExpressionUUID->"6ad22c97-2ab2-4526-8859-29ec10b1973a"],
Cell[54950, 1747, 749, 16, 67, "Output",ExpressionUUID->"4d4c9fe8-c33b-42c0-8f4d-0dbd7f3041eb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55736, 1768, 664, 16, 157, "Input",ExpressionUUID->"7673d32d-1129-4d31-a459-bd862bb25c12"],
Cell[56403, 1786, 718, 20, 122, "Output",ExpressionUUID->"d6de75d1-158e-41d3-9ae3-a9f3c058fd4a"]
}, Open  ]],
Cell[57136, 1809, 527, 14, 157, "Input",ExpressionUUID->"017910e0-ae60-4fc6-98d0-5842393c8036"],
Cell[CellGroupData[{
Cell[57688, 1827, 323, 10, 59, "Input",ExpressionUUID->"931c44b3-fb4a-4bc8-82f2-c74665a92e46"],
Cell[58014, 1839, 292, 8, 67, "Output",ExpressionUUID->"46f0f29b-1e76-4a19-9a2a-197962b05db5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58343, 1852, 372, 9, 116, "Input",ExpressionUUID->"6fa22968-ee1e-46c1-8cbb-605dd0f3e0ae"],
Cell[58718, 1863, 300, 7, 67, "Output",ExpressionUUID->"59966779-69b2-4753-90f2-0fad4989de88"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59055, 1875, 237, 4, 86, "Input",ExpressionUUID->"0537720b-a093-4a9e-a836-b1809ced6c78"],
Cell[59295, 1881, 668, 21, 136, "Output",ExpressionUUID->"c8aae477-aa03-47a1-9972-17ddfc1d9dfa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60000, 1907, 382, 9, 86, "Input",ExpressionUUID->"b177e92f-16ab-435b-9556-736b3873e5cf"],
Cell[60385, 1918, 692, 21, 136, "Output",ExpressionUUID->"59638997-3e31-4302-9343-5a6110a964dd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61114, 1944, 487, 12, 86, "Input",ExpressionUUID->"983335a7-d401-48bc-af4f-ce769781991c"],
Cell[61604, 1958, 741, 22, 136, "Output",ExpressionUUID->"8ac6b1a3-dac6-4a2e-b2c6-e9b85d66c84f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62382, 1985, 712, 16, 157, "Input",ExpressionUUID->"eadfa830-9923-4239-ae62-7cd27b7bb336"],
Cell[63097, 2003, 1408, 43, 136, "Output",ExpressionUUID->"0ffef539-ed6f-49ae-af19-42beff983d76"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64542, 2051, 509, 13, 157, "Input",ExpressionUUID->"1c521c8a-34de-4dec-a13c-b69828911b67"],
Cell[65054, 2066, 709, 22, 124, "Output",ExpressionUUID->"eeaf689e-06c3-462c-8ec0-ae78a1049ac0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65800, 2093, 622, 14, 157, "Input",ExpressionUUID->"4774c211-4fb8-42b3-9d59-2aee9d54e48e"],
Cell[66425, 2109, 1741, 52, 164, "Output",ExpressionUUID->"00a89759-f1f1-46b3-ae03-037702ae3ac9"]
}, Open  ]],
Cell[68181, 2164, 207, 4, 86, "Input",ExpressionUUID->"6152aa5f-5636-4dac-8415-06e935dc4a29"],
Cell[CellGroupData[{
Cell[68413, 2172, 1831, 45, 357, "Input",ExpressionUUID->"f93137ee-8271-47ed-9078-dcc4cef04530"],
Cell[70247, 2219, 590, 10, 67, "Output",ExpressionUUID->"819e07fe-efc5-4ab2-ba05-f1eac48ae124"]
}, Open  ]],
Cell[70852, 2232, 170, 2, 59, "Input",ExpressionUUID->"e8848367-0980-44d5-a302-f605639c55b8"],
Cell[CellGroupData[{
Cell[71047, 2238, 422, 13, 114, "Input",ExpressionUUID->"e8e99fd6-69ed-4d03-8152-b31f0c8d66ba"],
Cell[71472, 2253, 1134, 34, 101, "Output",ExpressionUUID->"f3fa4ad7-e705-421e-8d04-e522a4ff6868"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72643, 2292, 1012, 28, 341, "Input",ExpressionUUID->"25774a3b-9a67-4cfb-8079-2ed63fb19265"],
Cell[73658, 2322, 744, 23, 136, "Output",ExpressionUUID->"4b3c9f10-f791-4c0b-800f-d5aa60d684a6"],
Cell[74405, 2347, 697, 21, 122, "Output",ExpressionUUID->"5767baa4-cfd7-444b-bd00-5b02d148e620"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75139, 2373, 510, 15, 116, "Input",ExpressionUUID->"66f61266-22b5-4d7b-afc0-0800a6d03fe3"],
Cell[75652, 2390, 294, 9, 87, "Output",ExpressionUUID->"bdd2f402-bb07-4448-992b-ff11503004a2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75983, 2404, 649, 19, 116, "Input",ExpressionUUID->"a792b763-582a-4b94-b89e-828930c630af"],
Cell[76635, 2425, 1102, 33, 101, "Output",ExpressionUUID->"2f703b59-7377-4d8f-9d09-29f392786db4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77774, 2463, 759, 20, 204, "Input",ExpressionUUID->"ed23091a-2ff4-4ec2-b60e-72599efc83b5"],
Cell[78536, 2485, 841, 24, 136, "Output",ExpressionUUID->"515cbe15-ad15-4d35-8c34-f27771ee28c1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[79414, 2514, 612, 19, 114, "Input",ExpressionUUID->"7901003e-61b5-4ef6-885d-03d75c051088"],
Cell[80029, 2535, 259, 7, 67, "Output",ExpressionUUID->"c51ebbc7-83c8-4850-a2b5-179d1b1b9cf2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80325, 2547, 1301, 38, 302, "Input",ExpressionUUID->"64f51022-fbc9-423d-902f-74c8b3ee60e9"],
Cell[81629, 2587, 712, 22, 122, "Output",ExpressionUUID->"218d6b34-dc94-4bac-8621-fabe25dc7273"]
}, Open  ]],
Cell[82356, 2612, 380, 9, 157, "Input",ExpressionUUID->"d40bc367-38aa-480e-88e8-7dd34dfa6d63"],
Cell[CellGroupData[{
Cell[82761, 2625, 759, 20, 116, "Input",ExpressionUUID->"f61230f3-684e-4b3e-8ee9-84be90ceef2f"],
Cell[83523, 2647, 278, 5, 67, "Output",ExpressionUUID->"8567e072-62dc-4b2a-a733-cb1b5cb2a40b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83838, 2657, 568, 17, 116, "Input",ExpressionUUID->"ad66f652-1614-479a-8e26-cb8e515eb388"],
Cell[84409, 2676, 1059, 32, 102, "Output",ExpressionUUID->"8251927b-ed09-4668-9f99-32af97e0b52e"]
}, Open  ]],
Cell[85483, 2711, 152, 3, 59, "Input",ExpressionUUID->"225ec5ad-3c8c-47e5-a60d-d19a26e18959"],
Cell[CellGroupData[{
Cell[85660, 2718, 480, 14, 116, "Input",ExpressionUUID->"4202e51e-a5c8-4e9e-b822-29158bc8b353"],
Cell[86143, 2734, 428, 14, 92, "Output",ExpressionUUID->"bbe56a7e-d47f-40a6-97b9-31619696f18e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86608, 2753, 461, 13, 116, "Input",ExpressionUUID->"673e0eb2-3429-4588-8253-6f726789dcd1"],
Cell[87072, 2768, 304, 9, 87, "Output",ExpressionUUID->"c98b4bb4-851e-4913-97ae-7a5cea0ea27c"]
}, Open  ]],
Cell[87391, 2780, 103, 1, 59, "Input",ExpressionUUID->"b8618d36-f318-4336-89c6-b82ca0a55cbb"],
Cell[CellGroupData[{
Cell[87519, 2785, 630, 18, 116, "Input",ExpressionUUID->"8f67c2dc-51cb-49c1-9b9c-d4522aecfe32"],
Cell[88152, 2805, 1085, 33, 102, "Output",ExpressionUUID->"d1571a0a-7b98-44c2-92e1-7498da49410d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89274, 2843, 1771, 48, 274, "Input",ExpressionUUID->"34a106ef-ba86-442a-9db7-22ca20e65fb4"],
Cell[91048, 2893, 934, 25, 136, "Output",ExpressionUUID->"35f8f1ce-c883-48e1-9b85-a93609705bfd"]
}, Open  ]],
Cell[91997, 2921, 275, 8, 59, "Input",ExpressionUUID->"3262a752-0460-4a4d-ab2a-123faab15fd5"],
Cell[92275, 2931, 254, 5, 86, "Input",ExpressionUUID->"5ab2527e-b76f-44ec-b492-fcad901ebe08"],
Cell[CellGroupData[{
Cell[92554, 2940, 1016, 33, 120, "Input",ExpressionUUID->"59750269-db57-43f1-a0e5-5bdc5f1f29eb"],
Cell[93573, 2975, 775, 26, 98, "Output",ExpressionUUID->"ec159e22-36df-475f-9272-f78d370c98bd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94385, 3006, 2717, 80, 266, "Input",ExpressionUUID->"f8e5b53d-1a25-4039-a16b-cd1ac2849d70"],
Cell[97105, 3088, 643, 12, 67, "Output",ExpressionUUID->"49322cf2-f287-442f-9773-f698bb3a656a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97785, 3105, 837, 25, 170, "Input",ExpressionUUID->"787d50a4-b0ea-4c99-9287-4aa803bdbf1d"],
Cell[98625, 3132, 809, 26, 146, "Output",ExpressionUUID->"e597dd81-1c7f-4959-b592-28052f793d99"]
}, Open  ]],
Cell[CellGroupData[{
Cell[99471, 3163, 870, 22, 116, "Input",ExpressionUUID->"a6c1056a-f007-4c78-a9d1-d4699467998d"],
Cell[100344, 3187, 811, 22, 94, "Output",ExpressionUUID->"59a4b812-5edd-4ff3-9fb7-0a27a0f64ed7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101192, 3214, 1076, 28, 202, "Input",ExpressionUUID->"e735fbaf-1ce4-41cb-b82a-727bd54398ef"],
Cell[102271, 3244, 1019, 28, 136, "Output",ExpressionUUID->"2b0e909d-9e52-41fd-9562-62de4b24ff22"]
}, Open  ]],
Cell[CellGroupData[{
Cell[103327, 3277, 641, 20, 149, "Input",ExpressionUUID->"6d8de788-86f3-4c9a-8c76-c0d4b4133597"],
Cell[103971, 3299, 282, 8, 91, "Output",ExpressionUUID->"0ac5e1b9-0846-4184-8082-a88598b1f511"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104290, 3312, 874, 25, 177, "Input",ExpressionUUID->"e3edc037-53bc-49a1-9e46-50ffa481b691"],
Cell[105167, 3339, 356, 9, 91, "Output",ExpressionUUID->"87d5b430-d9b8-4a9d-ad8e-fa9ef35f8ac0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[105560, 3353, 700, 19, 124, "Input",ExpressionUUID->"a751edff-c833-4dd9-9eb2-460682ce2b33"],
Cell[106263, 3374, 457, 11, 67, "Output",ExpressionUUID->"418f5d63-37e8-4094-ba1e-75dbc7a3dbd4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[106757, 3390, 1934, 56, 304, "Input",ExpressionUUID->"92404a63-9a54-4a72-801f-ca9a2300fd30"],
Cell[108694, 3448, 261, 6, 67, "Output",ExpressionUUID->"ac16e727-11e8-4977-8085-e910a140f97e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108992, 3459, 1777, 52, 328, "Input",ExpressionUUID->"acc1c067-d6db-4060-95d5-77d1be534c0d"],
Cell[110772, 3513, 1443, 45, 166, "Output",ExpressionUUID->"550df7f9-4c34-4948-8788-576a502929cb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[112252, 3563, 285, 6, 127, "Input",ExpressionUUID->"b718d32f-ea77-4cb4-a770-de8d51ad24de"],
Cell[112540, 3571, 200, 4, 67, "Output",ExpressionUUID->"3e21a468-ad2c-42e5-97b3-e0de92705f28"]
}, Open  ]],
Cell[112755, 3578, 147, 3, 101, "Input",ExpressionUUID->"2295819a-7fe8-41ed-9a1c-85e469e4c810"],
Cell[CellGroupData[{
Cell[112927, 3585, 1905, 54, 432, "Input",ExpressionUUID->"41c57581-0387-4836-b7e1-7e8944098974"],
Cell[114835, 3641, 767, 20, 97, "Output",ExpressionUUID->"32161e8a-72ca-4977-9f51-bf80b52c8338"],
Cell[115605, 3663, 584, 13, 67, "Output",ExpressionUUID->"66e1bada-cc3c-4184-8fee-0ddd692c8f0d"],
Cell[116192, 3678, 1061, 30, 94, "Output",ExpressionUUID->"b0ea4ee4-db0f-4e2a-9c67-0906c25630f2"],
Cell[117256, 3710, 1082, 30, 105, "Output",ExpressionUUID->"74638e43-1a36-42be-bf12-479baf238489"],
Cell[118341, 3742, 970, 26, 136, "Output",ExpressionUUID->"19abcb92-395e-482d-85cf-d99cfaddf751"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119348, 3773, 950, 28, 133, "Input",ExpressionUUID->"64e714a9-33e7-4745-9fc4-dfdbb2524290"],
Cell[120301, 3803, 2468, 74, 324, "Output",ExpressionUUID->"e1a990cd-5859-4694-a012-dca857ea631e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[122806, 3882, 1038, 32, 133, "Input",ExpressionUUID->"a761dfdb-33c7-4fc1-89f4-7f6d7c7cd165"],
Cell[123847, 3916, 180, 3, 67, "Output",ExpressionUUID->"3a3ea60b-fff8-4dd0-af8a-7b6f61607ade"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124064, 3924, 2372, 66, 366, "Input",ExpressionUUID->"53d5f76d-9968-4e83-be4f-c1f17976d5a3"],
Cell[126439, 3992, 783, 20, 67, "Output",ExpressionUUID->"fe78b4df-0d4b-4693-bbb0-76cded90f004"],
Cell[127225, 4014, 893, 24, 90, "Output",ExpressionUUID->"e71f28b5-ce62-4243-b459-e24ce89dc6b4"],
Cell[128121, 4040, 589, 14, 87, "Output",ExpressionUUID->"4cc3fc41-19ad-4e63-83f3-4f332e01bb02"]
}, Open  ]],
Cell[CellGroupData[{
Cell[128747, 4059, 969, 28, 120, "Input",ExpressionUUID->"37c0344f-d0f4-48c6-9f2d-bff79e5fc109"],
Cell[129719, 4089, 755, 21, 97, "Output",ExpressionUUID->"c709a015-391d-4293-929d-094bd471e3b6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[130511, 4115, 716, 22, 116, "Input",ExpressionUUID->"bca6ff23-d7f8-4bfb-908d-c62b7330f9f2"],
Cell[131230, 4139, 1722, 54, 187, "Output",ExpressionUUID->"c1a2197e-ca06-411a-820e-315d518babac"]
}, Open  ]],
Cell[CellGroupData[{
Cell[132989, 4198, 2033, 56, 401, "Input",ExpressionUUID->"bbc3343c-c189-405a-a3a6-7a8fcb2cc149"],
Cell[135025, 4256, 2100, 66, 183, "Output",ExpressionUUID->"3fe44cf4-8b90-49ac-b8d6-307ccbdb1b13"]
}, Open  ]],
Cell[CellGroupData[{
Cell[137162, 4327, 407, 12, 116, "Input",ExpressionUUID->"80472a0e-34f1-4b9c-8b08-9c366b505b00"],
Cell[137572, 4341, 420, 13, 93, "Output",ExpressionUUID->"3937f18e-3023-464d-8225-22b01d82a9ff"]
}, Open  ]],
Cell[CellGroupData[{
Cell[138029, 4359, 626, 18, 116, "Input",ExpressionUUID->"1ecbd2a9-e8f9-4a52-80b3-549a7e59f45e"],
Cell[138658, 4379, 523, 17, 94, "Output",ExpressionUUID->"69628ee9-d6fc-4a59-ae56-3f2826d81c1e"]
}, Open  ]],
Cell[139196, 4399, 779, 25, 107, "Input",ExpressionUUID->"07571100-b85b-4087-b960-e36ff281c304"],
Cell[139978, 4426, 130, 3, 59, "Input",ExpressionUUID->"bd45185d-b1d8-4d06-a16d-7be42f061f16"],
Cell[CellGroupData[{
Cell[140133, 4433, 592, 14, 131, "Input",ExpressionUUID->"d61c8824-4b80-4791-8c43-8b8969e0a00c"],
Cell[140728, 4449, 341, 10, 67, "Output",ExpressionUUID->"04ca2f07-320e-4e13-981e-39c9f00f81e1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[141106, 4464, 2263, 70, 394, "Input",ExpressionUUID->"20e5566b-bb0a-4c84-8448-f513c4ff45a9"],
Cell[143372, 4536, 455, 13, 67, "Output",ExpressionUUID->"2879a2a4-a51e-429c-b1fb-b3b5cabab84d"]
}, Open  ]],
Cell[143842, 4552, 196, 5, 86, "Input",ExpressionUUID->"b144d986-8508-445d-801f-2e45dbf196fb"],
Cell[CellGroupData[{
Cell[144063, 4561, 819, 17, 213, "Input",ExpressionUUID->"e19e1f66-68ca-4d06-a2aa-730e83f5c447"],
Cell[144885, 4580, 3220, 97, 335, "Output",ExpressionUUID->"6a1b2fa9-df91-4a19-9c79-8e0f17ba4f56"]
}, Open  ]],
Cell[CellGroupData[{
Cell[148142, 4682, 151, 3, 59, "Input",ExpressionUUID->"8cb82a57-1ce9-4f22-8943-57536728b312"],
Cell[148296, 4687, 3452, 103, 146, "Output",ExpressionUUID->"c33b9895-3ea2-49cb-bdc1-0e38cf45fdc5"]
}, Open  ]],
Cell[151763, 4793, 990, 25, 86, "Input",ExpressionUUID->"54f85b7b-dfff-42f9-b0f1-f378a5098636"],
Cell[CellGroupData[{
Cell[152778, 4822, 1003, 27, 172, "Input",ExpressionUUID->"fc98ef59-ed24-4576-a756-1b1758f2f395"],
Cell[153784, 4851, 514, 15, 67, "Output",ExpressionUUID->"c4b5a06e-343f-4f26-9a16-8a9363fbedea"],
Cell[154301, 4868, 374, 11, 87, "Output",ExpressionUUID->"4b212e95-2fe2-4026-a9df-9812231ccf4f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[154712, 4884, 425, 12, 131, "Input",ExpressionUUID->"a6c644de-77cf-4f77-b40b-ef0fc762bdd7"],
Cell[155140, 4898, 224, 5, 67, "Output",ExpressionUUID->"ed0ae953-008d-4539-9755-2c710bf4489f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[155401, 4908, 152, 3, 59, "Input",ExpressionUUID->"3edcdb6e-6d3d-4ed9-bdeb-1a3f3837fa87"],
Cell[155556, 4913, 320, 10, 87, "Output",ExpressionUUID->"64a65897-1ee5-4e6b-aaf0-b41d004e19d1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[155913, 4928, 793, 23, 86, "Input",ExpressionUUID->"23219adb-4e18-4ff1-8f09-abec5e37f21c"],
Cell[156709, 4953, 878, 28, 89, "Output",ExpressionUUID->"de126e84-afcf-4548-bf25-72a089e5a4eb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[157624, 4986, 1107, 33, 224, "Input",ExpressionUUID->"23fde1c3-4931-48b3-950f-872fde17b337"],
Cell[158734, 5021, 695, 21, 122, "Output",ExpressionUUID->"dbf71e27-5441-431e-84fc-78777d0de1e8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[159466, 5047, 982, 31, 253, "Input",ExpressionUUID->"7252afff-3122-4b1b-934a-ef0f413f0a0c"],
Cell[160451, 5080, 288, 6, 67, "Output",ExpressionUUID->"2dc63577-59c0-465b-af63-2677e9cb1906"]
}, Open  ]],
Cell[160754, 5089, 154, 3, 59, "Input",ExpressionUUID->"8eec91fe-6ba0-47cd-b9ea-a5031fd2317c"],
Cell[CellGroupData[{
Cell[160933, 5096, 1062, 24, 198, "Input",ExpressionUUID->"35813fb3-ceb7-46ac-ae69-83932d73d386"],
Cell[161998, 5122, 2203, 67, 191, "Output",ExpressionUUID->"df05f5a3-2dd3-4e59-b22d-d85a3b674c14"],
Cell[164204, 5191, 1076, 32, 109, "Output",ExpressionUUID->"8e0d0c9f-1671-4338-83c7-ec18e423a68b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[165317, 5228, 2911, 87, 568, "Input",ExpressionUUID->"c8400134-5b68-4c8d-bd74-2b63e74dce66"],
Cell[168231, 5317, 615, 14, 87, "Output",ExpressionUUID->"072eeec4-5c94-45b9-8d78-c15727225cf1"],
Cell[168849, 5333, 591, 13, 67, "Output",ExpressionUUID->"028df9a9-de3c-4cef-bff3-adccc39bebd7"],
Cell[169443, 5348, 591, 13, 67, "Output",ExpressionUUID->"5176dc28-4032-487f-bb45-31cbb93e325e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[170071, 5366, 830, 18, 202, "Input",ExpressionUUID->"b7e6b74f-db0b-4582-b2bf-d5a5f1c0924a"],
Cell[170904, 5386, 816, 23, 122, "Output",ExpressionUUID->"84e111fc-1555-4a2f-b9d8-8594f8336c4d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[171757, 5414, 520, 12, 59, "Input",ExpressionUUID->"d6259ac8-a604-48dc-a369-7cecd7c70e24"],
Cell[172280, 5428, 538, 14, 67, "Output",ExpressionUUID->"564cadb3-a2e6-4804-9949-5093fbb95194"]
}, Open  ]],
Cell[CellGroupData[{
Cell[172855, 5447, 154, 3, 59, "Input",ExpressionUUID->"ae8ff0a3-e654-4a0f-b537-9d48d8a36435"],
Cell[173012, 5452, 274, 6, 87, "Output",ExpressionUUID->"82c3dc78-112c-4608-a2bf-295a4cf2524e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[173323, 5463, 894, 27, 131, "Input",ExpressionUUID->"e370d115-9f97-4a0e-9ff8-d934ad5461af"],
Cell[174220, 5492, 379, 10, 67, "Output",ExpressionUUID->"3bcce340-188e-4eb1-a2dc-3414cfec7910"]
}, Open  ]],
Cell[CellGroupData[{
Cell[174636, 5507, 692, 16, 202, "Input",ExpressionUUID->"f6b26ed2-9179-4755-9441-7f379deabd39"],
Cell[175331, 5525, 620, 19, 122, "Output",ExpressionUUID->"6f35dbba-2454-4954-892f-ba15082ab23b"],
Cell[175954, 5546, 154, 3, 67, "Output",ExpressionUUID->"bb7b4183-be61-41fb-a600-209ea90f6614"]
}, Open  ]],
Cell[CellGroupData[{
Cell[176145, 5554, 957, 25, 228, "Input",ExpressionUUID->"8350c157-957e-466c-913c-cd76a57a201a"],
Cell[177105, 5581, 710, 21, 108, "Output",ExpressionUUID->"ab3a953d-32d4-4102-a043-7e34d8fa8254"]
}, Open  ]],
Cell[CellGroupData[{
Cell[177852, 5607, 545, 13, 131, "Input",ExpressionUUID->"f853ea9d-6a70-457b-b1d0-051bbaa6cbba"],
Cell[178400, 5622, 470, 13, 87, "Output",ExpressionUUID->"ac2c3b28-fd45-4e5b-bb19-62a0c9c5fab3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[178907, 5640, 343, 7, 86, "Input",ExpressionUUID->"af5c4552-d924-4753-82ea-b203c8a35215"],
Cell[179253, 5649, 202, 4, 67, "Output",ExpressionUUID->"8ab3c951-6045-4618-9582-3d501c9d58b8"]
}, Open  ]]
}
]
*)



==> Mathematica/proof-mfcs-lenses.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    209375,       6236]
NotebookOptionsPosition[    185256,       5826]
NotebookOutlinePosition[    185682,       5843]
CellTagsIndexPosition[    185639,       5840]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"space", "[", "d_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "d"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lens", "[", "f_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "f"}], ",", "1"}], "}"}]}], "}"}]}]}], "Input",\

 CellChangeTimes->{{3.978948395185061*^9, 3.978948416873606*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"f1cafa9d-8c04-4e25-b587-80e8535678d9"],

Cell["Equation (12)-(14)", "Text",
 CellChangeTimes->{{3.9860056323563538`*^9, 3.986005637508211*^9}, {
  3.986006198641612*^9, 
  3.986006200722199*^9}},ExpressionUUID->"08c79798-804b-408a-ad5b-\
1553cdcaa296"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"MMult", "=", 
   RowBox[{
    RowBox[{"space", "[", "1", "]"}], ".", 
    RowBox[{"lens", "[", "1", "]"}], ".", 
    RowBox[{"space", "[", 
     RowBox[{"5", "/", "2"}], "]"}], ".", 
    RowBox[{"lens", "[", "1", "]"}], ".", 
    RowBox[{"space", "[", "4", "]"}], ".", 
    RowBox[{"lens", "[", "1", "]"}], ".", 
    RowBox[{"space", "[", 
     RowBox[{"3", "/", "2"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<MMult=\>\"", ",", " ", 
   RowBox[{"MMult", " ", "//", "MatrixForm"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MWire", "=", 
   RowBox[{
    RowBox[{"space", "[", "1", "]"}], ".", 
    RowBox[{"lens", "[", "1", "]"}], ".", 
    RowBox[{"space", "[", "3", "]"}], ".", 
    RowBox[{"lens", "[", "1", "]"}], ".", 
    RowBox[{"space", "[", "3", "]"}], ".", 
    RowBox[{"lens", "[", "1", "]"}], ".", 
    RowBox[{"space", "[", "2", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<MWire=\>\"", ",", " ", 
   RowBox[{"MWire", " ", "//", "MatrixForm"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MSwitch", "=", 
   RowBox[{
    RowBox[{"space", "[", "3", "]"}], ".", 
    RowBox[{"lens", "[", "1", "]"}], ".", 
    RowBox[{"space", "[", "3", "]"}], ".", 
    RowBox[{"lens", "[", "1", "]"}], ".", 
    RowBox[{"space", "[", "4", "]"}], ".", 
    RowBox[{"lens", "[", "1", "]"}], ".", 
    RowBox[{"space", "[", "2", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<MSwitch=\>\"", ",", " ", 
   RowBox[{"MSwitch", " ", "//", "MatrixForm"}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.978948475268717*^9, 3.978948520942706*^9}, {
   3.978950708447644*^9, 3.978950712144709*^9}, 3.9856658900154057`*^9, {
   3.9860056414460583`*^9, 3.986005687457506*^9}, {3.9860058308576803`*^9, 
   3.986005886711514*^9}, {3.986005940193974*^9, 3.986005997522728*^9}, {
   3.986006111918832*^9, 3.986006161182624*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"6a21ca6e-2283-4702-a53c-05317e487ecc"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"MMult=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"2", "0"},
       {"0", 
        FractionBox["1", "2"]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["MMult=", 
   MatrixForm[{{2, 0}, {0, 
      Rational[1, 2]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.986006134258919*^9, 3.986006162176197*^9}, 
   3.986011057895454*^9},
 CellLabel->
  "During evaluation of \
In[61]:=",ExpressionUUID->"44e3713d-758f-4120-a489-0ec24fa5a0dd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"MWire=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0"},
       {"0", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["MWire=", 
   MatrixForm[{{1, 0}, {0, 1}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.986006134258919*^9, 3.986006162176197*^9}, 
   3.986011057896935*^9},
 CellLabel->
  "During evaluation of \
In[61]:=",ExpressionUUID->"8a224eb3-eadb-4024-9002-d1f2de2dc82c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"MSwitch=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "1"},
       {
        RowBox[{"-", "1"}], "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["MSwitch=", 
   MatrixForm[{{0, 1}, {-1, 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.986006134258919*^9, 3.986006162176197*^9}, 
   3.986011057898869*^9},
 CellLabel->
  "During evaluation of \
In[61]:=",ExpressionUUID->"2d356751-fa34-4572-8eeb-6876a54d0394"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
  "MSwitch", ".", "MMult", ".", "MSwitch", ".", "MSwitch", ".", "MSwitch"}], "//",
   "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MSwitch", ".", "MSwitch", ".", "MSwitch"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.986014239284706*^9, 3.986014266260338*^9}, {
  3.986014307750651*^9, 3.9860143199980288`*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"addbe18a-b941-40a2-9ec6-858504ad1aee"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", "2"], "0"},
     {"0", "2"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.98601425750567*^9, 3.986014267245617*^9}, 
   3.986014320524131*^9},
 CellLabel->
  "Out[70]//MatrixForm=",ExpressionUUID->"320cdf5c-3b16-4b84-8e77-\
9cb6fc72b95f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{"-", "1"}]},
     {"1", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.98601425750567*^9, 3.986014267245617*^9}, 
   3.986014320525731*^9},
 CellLabel->
  "Out[71]//MatrixForm=",ExpressionUUID->"0283fd03-2df2-48d0-bd50-\
dd6a22d001c1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"f", "=", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "C"}]}], ",", 
      RowBox[{"d1", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"D", "-", "1"}], ")"}], "/", "C"}]}], ",", 
      RowBox[{"d2", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"A", "-", "1"}], ")"}], "/", "C"}]}]}], "}"}], ",", 
    "Singlelens"}], "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.9789486063932247`*^9, 3.978948656556596*^9}, 
   3.978950717563305*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"e8962510-3f80-448a-844d-3a3f66a70f72"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"A", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "A"}], "C"], "+", 
       FractionBox[
        RowBox[{"A", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "D"}], ")"}]}], "C"]}]},
     {"C", "D"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.9789486128690863`*^9, 3.978948657545497*^9, 
  3.97895071817352*^9},
 CellLabel->
  "Out[15]//MatrixForm=",ExpressionUUID->"44c8e244-c5f7-4287-890b-\
f48446022d82"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Twolenses", "=", 
  RowBox[{
   RowBox[{"space", "[", "d3", "]"}], ".", 
   RowBox[{"lens", "[", "f2", "]"}], ".", 
   RowBox[{"space", "[", "d2", "]"}], ".", 
   RowBox[{"lens", "[", "f1", "]"}], ".", 
   RowBox[{"space", "[", "d1", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.978949322771707*^9, 3.978949344089128*^9}, {
  3.97895072231168*^9, 3.978950725498886*^9}, {3.97895126376705*^9, 
  3.978951268390205*^9}, {3.985680582065012*^9, 3.9856805833797083`*^9}, {
  3.985683981057783*^9, 3.9856839827449007`*^9}},
 CellLabel->
  "In[544]:=",ExpressionUUID->"6d374992-4556-493a-89c2-8db2084dee57"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{"d3", "+", 
        RowBox[{"d2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox["d3", "f2"]}], ")"}]}]}], "f1"], "-", 
      FractionBox["d3", "f2"]}], ",", 
     RowBox[{"d3", "+", 
      RowBox[{"d2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["d3", "f2"]}], ")"}]}], "+", 
      RowBox[{"d1", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"d3", "+", 
           RowBox[{"d2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox["d3", "f2"]}], ")"}]}]}], "f1"], "-", 
         FractionBox["d3", "f2"]}], ")"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1", "-", 
         FractionBox["d2", "f2"]}], "f1"]}], "-", 
      FractionBox["1", "f2"]}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"d1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"1", "-", 
            FractionBox["d2", "f2"]}], "f1"]}], "-", 
         FractionBox["1", "f2"]}], ")"}]}], "-", 
      FractionBox["d2", "f2"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.978949345036008*^9, 3.978950508142495*^9, 3.978950727023531*^9, 
   3.978950860366661*^9, {3.978951259637553*^9, 3.978951268773281*^9}, {
   3.985680560623996*^9, 3.985680584044572*^9}, 3.9856839834172792`*^9},
 CellLabel->
  "Out[544]=",ExpressionUUID->"38ff7b5b-99ce-4df6-9418-506b9f6e8e8c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Twolenses", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.978949359838867*^9, 3.978949366791733*^9}, {
  3.978950730305154*^9, 3.978950732191739*^9}, {3.985685367265621*^9, 
  3.985685383355282*^9}},
 CellLabel->
  "In[560]:=",ExpressionUUID->"54a3bb31-3d4a-47bb-906a-5c2ab48ab38d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{"d3", "+", 
         RowBox[{"d2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox["d3", "f2"]}], ")"}]}]}], "f1"], "-", 
       FractionBox["d3", "f2"]}], 
      RowBox[{"d3", "+", 
       RowBox[{"d2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["d3", "f2"]}], ")"}]}], "+", 
       RowBox[{"d1", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"d3", "+", 
            RowBox[{"d2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               FractionBox["d3", "f2"]}], ")"}]}]}], "f1"], "-", 
          FractionBox["d3", "f2"]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1", "-", 
          FractionBox["d2", "f2"]}], "f1"]}], "-", 
       FractionBox["1", "f2"]}], 
      RowBox[{"1", "+", 
       RowBox[{"d1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"1", "-", 
             FractionBox["d2", "f2"]}], "f1"]}], "-", 
          FractionBox["1", "f2"]}], ")"}]}], "-", 
       FractionBox["d2", "f2"]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.978949367318037*^9, 3.978950732702475*^9, 3.985680564806281*^9, 
   3.985683988425106*^9, {3.985685373940003*^9, 3.985685383871312*^9}},
 CellLabel->
  "Out[560]//MatrixForm=",ExpressionUUID->"0c5de28f-0137-41db-808f-\
3d5b11737500"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "-", 
       FractionBox["d3", "f"], "-", 
       FractionBox[
        RowBox[{"d3", "+", 
         RowBox[{"d2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox["d3", "f"]}], ")"}]}]}], "f"]}], "==", "A"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "f"]}], "-", 
       FractionBox[
        RowBox[{"1", "-", 
         FractionBox["d2", "f"]}], "f"]}], "==", "C"}], ",", 
     RowBox[{
      RowBox[{"1", "+", 
       RowBox[{"d1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "f"]}], "-", 
          FractionBox[
           RowBox[{"1", "-", 
            FractionBox["d2", "f"]}], "f"]}], ")"}]}], "-", 
       FractionBox["d2", "f"]}], "==", "D"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"d3", ",", "d2", ",", "d1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.978949400507039*^9, 3.9789494178188043`*^9}, {
  3.978950738176639*^9, 3.978950738445922*^9}, {3.978950867425933*^9, 
  3.978950868053975*^9}, {3.985680610598146*^9, 3.985680674572145*^9}},
 CellLabel->
  "In[474]:=",ExpressionUUID->"9cbc0a1c-400b-4e66-a170-f43484f4f6f9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Twolenses", "=", 
  RowBox[{
   RowBox[{"space", "[", "d3", "]"}], ".", 
   RowBox[{"lens", "[", "f2", "]"}], ".", 
   RowBox[{"space", "[", "d2", "]"}], ".", 
   RowBox[{"lens", "[", "f1", "]"}], ".", 
   RowBox[{"space", "[", "d1", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9856808362199783`*^9, 3.985680840461117*^9}},
 CellLabel->
  "In[478]:=",ExpressionUUID->"8b82e760-b3f8-4a5f-bfc4-5dcd70f33fb6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{"d3", "+", 
        RowBox[{"d2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox["d3", "f2"]}], ")"}]}]}], "f1"], "-", 
      FractionBox["d3", "f2"]}], ",", 
     RowBox[{"d3", "+", 
      RowBox[{"d2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["d3", "f2"]}], ")"}]}], "+", 
      RowBox[{"d1", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"d3", "+", 
           RowBox[{"d2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox["d3", "f2"]}], ")"}]}]}], "f1"], "-", 
         FractionBox["d3", "f2"]}], ")"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1", "-", 
         FractionBox["d2", "f2"]}], "f1"]}], "-", 
      FractionBox["1", "f2"]}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"d1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"1", "-", 
            FractionBox["d2", "f2"]}], "f1"]}], "-", 
         FractionBox["1", "f2"]}], ")"}]}], "-", 
      FractionBox["d2", "f2"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9789494188717337`*^9, 3.978950738712226*^9, {3.9789508638498707`*^9, 
   3.97895086861976*^9}, 3.985680624932782*^9, {3.985680665687784*^9, 
   3.985680677347513*^9}, 3.98568084124856*^9},
 CellLabel->
  "Out[478]=",ExpressionUUID->"41821463-247c-4f69-836b-4238a995f64a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"d3", "+", 
          RowBox[{"d2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox["d3", "f2"]}], ")"}]}]}], "f1"], "-", 
        FractionBox["d3", "f2"]}], "==", "A"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"1", "-", 
           FractionBox["d2", "f2"]}], "f1"]}], "-", 
        FractionBox["1", "f2"]}], "==", "C"}], ",", 
      RowBox[{
       RowBox[{"1", "+", 
        RowBox[{"d1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"1", "-", 
              FractionBox["d2", "f2"]}], "f1"]}], "-", 
           FractionBox["1", "f2"]}], ")"}]}], "-", 
        FractionBox["d2", "f2"]}], "==", "D"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d1", ",", "d2", ",", "d3"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.985680746943016*^9, 3.9856807480468273`*^9}, {
   3.985680778177929*^9, 3.985680815566498*^9}, {3.9856808541931257`*^9, 
   3.985680893370693*^9}, 3.98568162439808*^9, {3.985681725860914*^9, 
   3.985681731171129*^9}},
 CellLabel->
  "In[526]:=",ExpressionUUID->"690ea0dd-f800-444e-bec8-1f528a32f757"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"d1", "\[Rule]", 
     FractionBox[
      RowBox[{"f1", "+", 
       RowBox[{"D", " ", "f2"}], "+", 
       RowBox[{"C", " ", "f1", " ", "f2"}]}], 
      RowBox[{"C", " ", "f2"}]]}], ",", 
    RowBox[{"d2", "\[Rule]", 
     RowBox[{"f1", "+", "f2", "+", 
      RowBox[{"C", " ", "f1", " ", "f2"}]}]}], ",", 
    RowBox[{"d3", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"A", " ", "f1"}], "+", "f2", "+", 
       RowBox[{"C", " ", "f1", " ", "f2"}]}], 
      RowBox[{"C", " ", "f1"}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.985681625125448*^9, 3.9856817320922956`*^9},
 CellLabel->
  "Out[526]=",ExpressionUUID->"214eec3b-049f-41ad-924c-7835faa10499"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     FractionBox["f1", 
      RowBox[{"C", " ", "f2"}]], " ", "+", 
     RowBox[{"D", "/", "C"}], "+", " ", "f1", "-", " ", 
     FractionBox[
      RowBox[{"f1", "+", 
       RowBox[{"D", " ", "f2"}], "+", 
       RowBox[{"C", " ", "f1", " ", "f2"}]}], 
      RowBox[{"C", " ", "f2"}]]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     FractionBox["f2", 
      RowBox[{"C", " ", "f1"}]], "+", " ", 
     FractionBox[
      RowBox[{"A", " "}], "C"], "+", "f2", "-", 
     FractionBox[
      RowBox[{
       RowBox[{"A", " ", "f1"}], "+", "f2", "+", 
       RowBox[{"C", " ", "f1", " ", "f2"}]}], 
      RowBox[{"C", " ", "f1"}]]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.985681305777474*^9, 3.985681427065667*^9}, {
  3.9856814686783533`*^9, 3.985681507029538*^9}, {3.9856816529795732`*^9, 
  3.9856817484614477`*^9}, {3.985681854690633*^9, 3.9856818645394278`*^9}},
 CellLabel->
  "In[535]:=",ExpressionUUID->"ef4b9634-2fd7-45cb-b4e9-77fb8dd6a17a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["f2", 
      RowBox[{"C", " ", "f1"}]], "+", " ", 
     FractionBox[
      RowBox[{"A", " "}], "C"], "+", "f2"}], " ", "==", 
    RowBox[{
     FractionBox["f1", 
      RowBox[{"C", " ", "f2"}]], " ", "+", 
     RowBox[{"D", "/", "C"}], "+", " ", "f1"}]}], ","}], "]"}]], "Input",
 CellChangeTimes->{{3.9856820783058643`*^9, 
  3.985682107872064*^9}},ExpressionUUID->"d22afa60-b132-40ba-bb2e-\
431f3178e59f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"f2", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "A"}], " ", "f1"}], "+", 
       RowBox[{"D", " ", "f1"}], "+", 
       RowBox[{"C", " ", 
        SuperscriptBox["f1", "2"]}], "-", 
       SqrtBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["f1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"C", " ", "f1"}]}], ")"}]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"A", " ", "f1"}], "-", 
            RowBox[{"D", " ", "f1"}], "-", 
            RowBox[{"C", " ", 
             SuperscriptBox["f1", "2"]}]}], ")"}], "2"]}]]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"C", " ", "f1"}]}], ")"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"f2", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "A"}], " ", "f1"}], "+", 
       RowBox[{"D", " ", "f1"}], "+", 
       RowBox[{"C", " ", 
        SuperscriptBox["f1", "2"]}], "+", 
       SqrtBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["f1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"C", " ", "f1"}]}], ")"}]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"A", " ", "f1"}], "-", 
            RowBox[{"D", " ", "f1"}], "-", 
            RowBox[{"C", " ", 
             SuperscriptBox["f1", "2"]}]}], ")"}], "2"]}]]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"C", " ", "f1"}]}], ")"}]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.985681311263191*^9, 3.9856814275669727`*^9}, {
  3.9856814745754213`*^9, 3.985681507528037*^9}, {3.9856816538029623`*^9, 
  3.985681712273415*^9}, {3.985681744479946*^9, 3.985681749151149*^9}, {
  3.9856818558167543`*^9, 3.985681865042714*^9}, {3.9856820960302963`*^9, 
  3.98568210272812*^9}},
 CellLabel->
  "Out[538]=",ExpressionUUID->"f14772c6-342f-4f10-9f62-4ad92aed5a40"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Twolenses", "//", "MatrixForm"}]], "Input",
 CellLabel->
  "In[561]:=",ExpressionUUID->"2f84c87f-e93a-4db1-9b1a-76106e30a81f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{"d3", "+", 
         RowBox[{"d2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox["d3", "f2"]}], ")"}]}]}], "f1"], "-", 
       FractionBox["d3", "f2"]}], 
      RowBox[{"d3", "+", 
       RowBox[{"d2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["d3", "f2"]}], ")"}]}], "+", 
       RowBox[{"d1", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"d3", "+", 
            RowBox[{"d2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               FractionBox["d3", "f2"]}], ")"}]}]}], "f1"], "-", 
          FractionBox["d3", "f2"]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1", "-", 
          FractionBox["d2", "f2"]}], "f1"]}], "-", 
       FractionBox["1", "f2"]}], 
      RowBox[{"1", "+", 
       RowBox[{"d1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"1", "-", 
             FractionBox["d2", "f2"]}], "f1"]}], "-", 
          FractionBox["1", "f2"]}], ")"}]}], "-", 
       FractionBox["d2", "f2"]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.985686037137947*^9},
 CellLabel->
  "Out[561]//MatrixForm=",ExpressionUUID->"2f95daec-27c1-4dd4-a225-\
c5bf06636f99"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"f2", "=", 
      RowBox[{
       RowBox[{"-", "A"}], " ", "f1"}]}], "}"}], ",", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"space", "[", "d3", "]"}], ".", 
      RowBox[{"lens", "[", "f2", "]"}], ".", 
      RowBox[{"space", "[", 
       RowBox[{"f1", "+", "f2"}], "]"}], ".", 
      RowBox[{"lens", "[", "f1", "]"}], ".", 
      RowBox[{"space", "[", "d1", "]"}]}], "]"}]}], "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.985684045053155*^9, 3.985684046548633*^9}, {
  3.985684160375229*^9, 3.985684168823534*^9}, {3.985684217962133*^9, 
  3.985684220158904*^9}, {3.985684379825611*^9, 3.985684470229056*^9}},
 CellLabel->
  "In[557]:=",ExpressionUUID->"058c9b7d-773e-406c-919b-ee75b2d44995"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"A", 
      RowBox[{
       FractionBox["d3", "A"], "+", 
       RowBox[{"A", " ", 
        RowBox[{"(", 
         RowBox[{"d1", "-", "f1"}], ")"}]}], "+", "f1"}]},
     {"0", 
      FractionBox["1", "A"]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.985683750306892*^9, {3.9856840046579847`*^9, 3.985684047164899*^9}, 
   3.985684169568573*^9, 3.985684221358344*^9, {3.985684383855369*^9, 
   3.985684398970682*^9}, {3.985684431899706*^9, 3.985684471468964*^9}},
 CellLabel->
  "Out[557]//MatrixForm=",ExpressionUUID->"8167c28b-df8d-4c86-8df5-\
b75047bb991f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["d3", "A"], "+", 
     RowBox[{"A", " ", 
      RowBox[{"(", 
       RowBox[{"d1", "-", "f1"}], ")"}]}], "+", "f1"}], "==", "B"}], ",", 
   "d3"}], "]"}]], "Input",
 CellChangeTimes->{{3.98568454878358*^9, 3.985684556199109*^9}},
 CellLabel->
  "In[558]:=",ExpressionUUID->"aa012d90-0d9c-4940-b11f-de38a546407a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"d3", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "A"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "B"}], "+", 
       RowBox[{"A", " ", "d1"}], "+", "f1", "-", 
       RowBox[{"A", " ", "f1"}]}], ")"}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.9856845568011627`*^9},
 CellLabel->
  "Out[558]=",ExpressionUUID->"6e0dc615-25b4-42f0-aff5-403753834a48"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1", "-", 
          FractionBox["d2", "f2"]}], "f1"]}], "-", 
       FractionBox["1", "f2"]}], "==", "0"}], "}"}], ",", 
    RowBox[{"{", "d2", "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{
  3.985681687847333*^9, {3.9856836310217457`*^9, 3.9856836313436203`*^9}, {
   3.985683667113179*^9, 3.985683723025804*^9}, {3.985683786045456*^9, 
   3.985683790667286*^9}},
 CellLabel->
  "In[543]:=",ExpressionUUID->"d93da769-e2d3-4f4d-873c-bcddeb284e72"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"d2", "\[Rule]", 
    RowBox[{"f1", "+", "f2"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.9856836956814537`*^9, 3.9856837247473392`*^9}, {
  3.985683777562451*^9, 3.9856837912715397`*^9}},
 CellLabel->
  "Out[543]=",ExpressionUUID->"d9e8d210-2286-44d0-b87d-2b526d502d42"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"1", "-", 
   FractionBox["d3", "f2"], "-", 
   FractionBox[
    RowBox[{"d3", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["d3", "f2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"f1", "+", "f2"}], ")"}]}]}], "f1"]}], "]"}]], "Input",
 CellChangeTimes->{{3.9856840665902233`*^9, 3.9856840901871777`*^9}},
 CellLabel->
  "In[550]:=",ExpressionUUID->"e45e8f70-56dc-46e1-866a-52591ead8547"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["f2", "f1"]}]], "Output",
 CellChangeTimes->{{3.985684075556553*^9, 3.985684090564438*^9}},
 CellLabel->
  "Out[550]=",ExpressionUUID->"c3c0cd08-5590-46bd-adb4-9c0019b3ddec"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{"d3", "+", 
         RowBox[{"d2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox["d3", "f2"]}], ")"}]}]}], "f1"], "-", 
       FractionBox["d3", "f2"]}], "==", "AA"}], ",", 
     RowBox[{
      RowBox[{"1", "+", 
       RowBox[{"d1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"1", "-", 
             FractionBox["d2", "f2"]}], "f1"]}], "-", 
          FractionBox["1", "f2"]}], ")"}]}], "-", 
       FractionBox["d2", "f2"]}], "==", 
      RowBox[{"1", "/", "AA"}]}], ",", 
     RowBox[{"f2", "==", 
      RowBox[{"d2", "-", "f1"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"f1", ",", "f2", ",", "d3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.978949752635172*^9, 3.978949756117144*^9}, {
   3.978949794813418*^9, 3.978949926524044*^9}, 3.985683636422071*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"b7e9a9b4-c1e4-4ef8-8f5d-452b25a6ce9a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Twolenses", "//", "MatrixForm"}]], "Input",
 CellLabel->
  "In[562]:=",ExpressionUUID->"b68f85d9-07fd-492e-ad89-24aee83dcf66"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{"d3", "+", 
         RowBox[{"d2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox["d3", "f2"]}], ")"}]}]}], "f1"], "-", 
       FractionBox["d3", "f2"]}], 
      RowBox[{"d3", "+", 
       RowBox[{"d2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["d3", "f2"]}], ")"}]}], "+", 
       RowBox[{"d1", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"d3", "+", 
            RowBox[{"d2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               FractionBox["d3", "f2"]}], ")"}]}]}], "f1"], "-", 
          FractionBox["d3", "f2"]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1", "-", 
          FractionBox["d2", "f2"]}], "f1"]}], "-", 
       FractionBox["1", "f2"]}], 
      RowBox[{"1", "+", 
       RowBox[{"d1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"1", "-", 
             FractionBox["d2", "f2"]}], "f1"]}], "-", 
          FractionBox["1", "f2"]}], ")"}]}], "-", 
       FractionBox["d2", "f2"]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9789497566136208`*^9, {3.978949817175177*^9, 3.978949837186069*^9}, {
   3.978949869011187*^9, 3.978949894173341*^9}, 3.978949927179867*^9, 
   3.985686176944257*^9},
 CellLabel->
  "Out[562]//MatrixForm=",ExpressionUUID->"e5037610-1b23-4547-a757-\
744beee05158"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"d3", "+", 
      RowBox[{"d2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["d3", "f2"]}], ")"}]}], "+", 
      RowBox[{"d1", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"d3", "+", 
           RowBox[{"d2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox["d3", "f2"]}], ")"}]}]}], "f1"], "-", 
         FractionBox["d3", "f2"]}], ")"}]}]}], "==", "0"}], ",", "d3"}], 
   "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9856861801761837`*^9, 3.985686203811864*^9}, {
  3.985686277566369*^9, 3.985686282618389*^9}},
 CellLabel->
  "In[568]:=",ExpressionUUID->"413c9e64-3d46-4ac6-82e4-1372349742e4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"d3", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"d1", " ", "d2"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d1", "+", "d2"}], ")"}], " ", "f1"}]}], ")"}], " ", "f2"}], 
     RowBox[{
      RowBox[{"d1", " ", 
       RowBox[{"(", 
        RowBox[{"d2", "-", "f1", "-", "f2"}], ")"}]}], "+", 
      RowBox[{"f1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "d2"}], "+", "f2"}], ")"}]}]}]]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.985686195617393*^9, 3.985686204305662*^9}, 
   3.985686283268551*^9},
 CellLabel->
  "Out[568]=",ExpressionUUID->"52c8b72e-8d00-4087-8eb3-29e8e8d97c4e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"d3", "=", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"d1", " ", "d2"}], "-", 
          RowBox[{"d1", " ", "f1"}], "-", 
          RowBox[{"d2", " ", "f1"}]}], ")"}], " ", "f2"}], 
       RowBox[{
        RowBox[{"d1", " ", "d2"}], "-", 
        RowBox[{"d1", " ", "f1"}], "-", 
        RowBox[{"d2", " ", "f1"}], "-", 
        RowBox[{"d1", " ", "f2"}], "+", 
        RowBox[{"f1", " ", "f2"}]}]]}], ",", 
     RowBox[{"d2", "=", 
      RowBox[{"f1", "+", "f2"}]}]}], "}"}], ",", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"{", 
     RowBox[{"d1", ",", "d2", ",", "d3", ",", 
      RowBox[{
       RowBox[{"space", "[", "d3", "]"}], ".", 
       RowBox[{"lens", "[", "f2", "]"}], ".", 
       RowBox[{"space", "[", "d2", "]"}], ".", 
       RowBox[{"lens", "[", "f1", "]"}], ".", 
       RowBox[{"space", "[", "d1", "]"}]}]}], "}"}], "]"}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.985686233333424*^9, 3.9856862651270447`*^9}, {
  3.985686386770955*^9, 3.9856864419048777`*^9}},
 CellLabel->
  "In[573]:=",ExpressionUUID->"2b9496e0-37e8-437b-b306-5e9966890f6b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"d1", ",", 
   RowBox[{"f1", "+", "f2"}], ",", 
   RowBox[{"f2", "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d1"}], "+", "f1"}], ")"}], " ", 
      SuperscriptBox["f2", "2"]}], 
     SuperscriptBox["f1", "2"]]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["f2", "f1"]}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", 
        FractionBox["f1", "f2"]}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.985686246426943*^9, 3.9856862663047237`*^9}, {
  3.985686390804537*^9, 3.98568644274117*^9}},
 CellLabel->
  "Out[573]=",ExpressionUUID->"af1c4c74-23e5-447c-a6b7-9e22b7b93a76"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "d2"}], "+", "f1", "+", "f2"}], 
      RowBox[{"f1", " ", "f2"}]]}], "==", "0"}], ",", "d2"}], "]"}]], "Input",\

 CellChangeTimes->{{3.985686295892418*^9, 3.985686306737764*^9}},
 CellLabel->
  "In[569]:=",ExpressionUUID->"01982b77-5930-4c43-b065-e108566db0dd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"d2", "\[Rule]", 
    RowBox[{"f1", "+", "f2"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.985686307446012*^9},
 CellLabel->
  "Out[569]=",ExpressionUUID->"d637063f-3f9e-4a3d-9624-44e9bdab53f8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"f2", "=", 
      RowBox[{"d2", "-", "f1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{"d3", "+", 
         RowBox[{"d2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox["d3", "f2"]}], ")"}]}]}], "f1"], "-", 
       FractionBox["d3", "f2"]}], ",", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"d1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"1", "-", 
              FractionBox["d2", "f2"]}], "f1"]}], "-", 
           FractionBox["1", "f2"]}], ")"}]}], "-", 
        FractionBox["d2", "f2"]}], ")"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9789499806107693`*^9, 3.978950124931698*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"2fc98340-2b6c-4ed2-bc82-92ddaf945247"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1", "-", 
    FractionBox["d2", "f1"]}], ",", 
   RowBox[{"-", 
    FractionBox["f1", 
     RowBox[{"d2", "-", "f1"}]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.978950038217416*^9, {3.978950072930254*^9, 3.978950126021925*^9}},
 CellLabel->"Out[24]=",ExpressionUUID->"c89fa168-c934-46d6-a3b9-a195d522b7b8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"f1", "==", 
      RowBox[{"d2", "-", "f2"}]}], ",", 
     RowBox[{
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{"d3", "+", 
         RowBox[{"d2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox["d3", "f2"]}], ")"}]}]}], "f1"], "-", 
       FractionBox["d3", "f2"]}], "==", "A"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"d2", ",", "f1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.978951277648754*^9, 3.978951320771117*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"b92c43e1-4939-4ba3-b129-43487f39bb05"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"d2", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "A"}], ")"}], " ", "f2"}], "A"]}], ",", 
    RowBox[{"f1", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["f2", "A"]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.978951301884408*^9, 3.9789513214205637`*^9}},
 CellLabel->"Out[11]=",ExpressionUUID->"911b6377-c086-40c7-bd45-eacabdfc8dec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"d2", "==", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "A"}], ")"}], " ", "f2"}], "A"]}], ",", 
     RowBox[{"f1", "==", " ", 
      RowBox[{"-", 
       FractionBox["f2", "A"]}]}], ",", " ", 
     RowBox[{"B", "==", " ", 
      RowBox[{"d3", "+", 
       RowBox[{"d2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["d3", "f2"]}], ")"}]}], "+", 
       RowBox[{"d1", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"d3", "+", 
            RowBox[{"d2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               FractionBox["d3", "f2"]}], ")"}]}]}], "f1"], "-", 
          FractionBox["d3", "f2"]}], ")"}]}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"d2", ",", "f1", ",", "f2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9789516079151373`*^9, 3.9789516774660263`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"6d166fcd-e3c2-4f0c-89aa-ed75e4e4d959"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"d2", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"A", " ", "B"}], "-", 
       RowBox[{
        SuperscriptBox["A", "2"], " ", "d1"}], "-", "d3"}], "A"]}], ",", 
    RowBox[{"f1", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "A"}], " ", "B"}], "+", 
       RowBox[{
        SuperscriptBox["A", "2"], " ", "d1"}], "+", "d3"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "A"}], ")"}], " ", "A"}]]}], ",", 
    RowBox[{"f2", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"A", " ", "B"}], "-", 
       RowBox[{
        SuperscriptBox["A", "2"], " ", "d1"}], "-", "d3"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "A"}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.97895164173965*^9, 3.978951678503551*^9}},
 CellLabel->"Out[15]=",ExpressionUUID->"eaad5b07-db71-40b3-a483-f9f7b92e12e1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"d2", "==", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "A"}], ")"}], " ", "f2"}], "A"]}], ",", 
     RowBox[{"f1", "==", " ", 
      RowBox[{"-", 
       FractionBox["f2", "A"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"f1", ",", "f2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.978952494782276*^9, 3.978952500407823*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"e4906307-a433-45b7-bc59-da01514c9553"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"f1", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["d2", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "A"}]]}]}], ",", 
    RowBox[{"f2", "\[Rule]", 
     FractionBox[
      RowBox[{"A", " ", "d2"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "A"}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.978952501012917*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"84a2a53a-3606-441e-aa7d-0e8cc2c75524"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Twolenses", "[", 
  RowBox[{"[", 
   RowBox[{"1", ",", "2"}], "]"}], "]"}]], "Input",
 CellLabel->"In[17]:=",ExpressionUUID->"14f3904c-aacf-4c06-812c-8c81dd14832a"],

Cell[BoxData[
 RowBox[{"d3", "+", 
  RowBox[{"d2", " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     FractionBox["d3", "f2"]}], ")"}]}], "+", 
  RowBox[{"d1", " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     FractionBox[
      RowBox[{"d3", "+", 
       RowBox[{"d2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["d3", "f2"]}], ")"}]}]}], "f1"], "-", 
     FractionBox["d3", "f2"]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.978952788379053*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"9ea554b3-b6b7-487e-88d1-5af24d11c140"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Twolenses", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}], "==", "A"}], ",", 
     RowBox[{
      RowBox[{"Twolenses", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "2"}], "]"}], "]"}], "==", "D"}], ",", " ", 
     RowBox[{
      RowBox[{"Twolenses", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1"}], "]"}], "]"}], "==", "C"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"f1", ",", "f2", ",", "d2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9789527468123217`*^9, 3.97895282899393*^9}, {
  3.978952908882761*^9, 3.978952968693054*^9}, {3.9789535654342127`*^9, 
  3.978953573217945*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"e21451f4-1170-4590-bcf9-815834b7163d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"f1", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"A", " ", "D"}], "-", 
       RowBox[{"A", " ", "C", " ", "d1"}], "-", 
       RowBox[{"C", " ", "D", " ", "d3"}], "+", 
       RowBox[{
        SuperscriptBox["C", "2"], " ", "d1", " ", "d3"}]}], 
      RowBox[{"C", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "A", "+", 
         RowBox[{"C", " ", "d3"}]}], ")"}]}]]}], ",", 
    RowBox[{"f2", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"A", " ", "D"}], "-", 
       RowBox[{"A", " ", "C", " ", "d1"}], "-", 
       RowBox[{"C", " ", "D", " ", "d3"}], "+", 
       RowBox[{
        SuperscriptBox["C", "2"], " ", "d1", " ", "d3"}]}], 
      RowBox[{"C", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "D", "+", 
         RowBox[{"C", " ", "d1"}]}], ")"}]}]]}], ",", 
    RowBox[{"d2", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"A", " ", "D"}], "-", 
       RowBox[{"A", " ", "C", " ", "d1"}], "-", 
       RowBox[{"C", " ", "D", " ", "d3"}], "+", 
       RowBox[{
        SuperscriptBox["C", "2"], " ", "d1", " ", "d3"}]}], "C"]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.978952814720561*^9, 3.978952829691327*^9}, {
   3.9789529110867863`*^9, 3.978952970617003*^9}, 3.978953577910289*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"7b2c165f-73f9-4631-8526-0807cd3262e4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Threelenses", "=", 
  RowBox[{
   RowBox[{"space", "[", "d4", "]"}], ".", 
   RowBox[{"lens", "[", "f3", "]"}], ".", 
   RowBox[{"space", "[", "d3", "]"}], ".", 
   RowBox[{"lens", "[", "f2", "]"}], ".", 
   RowBox[{"space", "[", "d2", "]"}], ".", 
   RowBox[{"lens", "[", "f1", "]"}], ".", 
   RowBox[{"space", "[", "d1", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.978954816003389*^9, 3.978954829795176*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"dfe32918-6360-44e5-b316-9582a3f84388"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{"d4", "+", 
        RowBox[{"d3", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox["d4", "f3"]}], ")"}]}]}], "f2"], "-", 
      FractionBox[
       RowBox[{"d4", "+", 
        RowBox[{"d3", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox["d4", "f3"]}], ")"}]}], "+", 
        RowBox[{"d2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"d4", "+", 
             RowBox[{"d3", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox["d4", "f3"]}], ")"}]}]}], "f2"], "-", 
           FractionBox["d4", "f3"]}], ")"}]}]}], "f1"], "-", 
      FractionBox["d4", "f3"]}], ",", 
     RowBox[{"d4", "+", 
      RowBox[{"d3", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["d4", "f3"]}], ")"}]}], "+", 
      RowBox[{"d2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"d4", "+", 
           RowBox[{"d3", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox["d4", "f3"]}], ")"}]}]}], "f2"], "-", 
         FractionBox["d4", "f3"]}], ")"}]}], "+", 
      RowBox[{"d1", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"d4", "+", 
           RowBox[{"d3", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox["d4", "f3"]}], ")"}]}]}], "f2"], "-", 
         FractionBox[
          RowBox[{"d4", "+", 
           RowBox[{"d3", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox["d4", "f3"]}], ")"}]}], "+", 
           RowBox[{"d2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox[
               RowBox[{"d4", "+", 
                RowBox[{"d3", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   FractionBox["d4", "f3"]}], ")"}]}]}], "f2"], "-", 
              FractionBox["d4", "f3"]}], ")"}]}]}], "f1"], "-", 
         FractionBox["d4", "f3"]}], ")"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1", "-", 
         FractionBox["d3", "f3"]}], "f2"]}], "-", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{"d2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"1", "-", 
              FractionBox["d3", "f3"]}], "f2"]}], "-", 
           FractionBox["1", "f3"]}], ")"}]}], "-", 
        FractionBox["d3", "f3"]}], "f1"], "-", 
      FractionBox["1", "f3"]}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"d2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"1", "-", 
            FractionBox["d3", "f3"]}], "f2"]}], "-", 
         FractionBox["1", "f3"]}], ")"}]}], "+", 
      RowBox[{"d1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"1", "-", 
            FractionBox["d3", "f3"]}], "f2"]}], "-", 
         FractionBox[
          RowBox[{"1", "+", 
           RowBox[{"d2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{"1", "-", 
                 FractionBox["d3", "f3"]}], "f2"]}], "-", 
              FractionBox["1", "f3"]}], ")"}]}], "-", 
           FractionBox["d3", "f3"]}], "f1"], "-", 
         FractionBox["1", "f3"]}], ")"}]}], "-", 
      FractionBox["d3", "f3"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9789548307728233`*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"3fdc6564-bdd7-4de2-adc7-4b53797261f5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Threelenses", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
   RowBox[{"Threelenses", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", 
   RowBox[{"Threelenses", "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", 
   RowBox[{"Threelenses", "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "2"}], "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.978954837019684*^9, 3.9789548475256433`*^9}, {
  3.978955009207708*^9, 3.978955058034231*^9}, {3.978955172171398*^9, 
  3.9789552216916037`*^9}, {3.978955664773182*^9, 3.978955668406156*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"686c6ed8-adc3-46c3-8fba-8c9bd6673a1b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1", "-", 
    FractionBox[
     RowBox[{"d4", "+", 
      RowBox[{"d3", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["d4", "f3"]}], ")"}]}]}], "f2"], "-", 
    FractionBox[
     RowBox[{"d4", "+", 
      RowBox[{"d3", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["d4", "f3"]}], ")"}]}], "+", 
      RowBox[{"d2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"d4", "+", 
           RowBox[{"d3", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox["d4", "f3"]}], ")"}]}]}], "f2"], "-", 
         FractionBox["d4", "f3"]}], ")"}]}]}], "f1"], "-", 
    FractionBox["d4", "f3"]}], ",", 
   RowBox[{"d4", "+", 
    RowBox[{"d3", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox["d4", "f3"]}], ")"}]}], "+", 
    RowBox[{"d2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{"d4", "+", 
         RowBox[{"d3", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox["d4", "f3"]}], ")"}]}]}], "f2"], "-", 
       FractionBox["d4", "f3"]}], ")"}]}], "+", 
    RowBox[{"d1", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{"d4", "+", 
         RowBox[{"d3", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox["d4", "f3"]}], ")"}]}]}], "f2"], "-", 
       FractionBox[
        RowBox[{"d4", "+", 
         RowBox[{"d3", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox["d4", "f3"]}], ")"}]}], "+", 
         RowBox[{"d2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"d4", "+", 
              RowBox[{"d3", " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 FractionBox["d4", "f3"]}], ")"}]}]}], "f2"], "-", 
            FractionBox["d4", "f3"]}], ")"}]}]}], "f1"], "-", 
       FractionBox["d4", "f3"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"1", "-", 
       FractionBox["d3", "f3"]}], "f2"]}], "-", 
    FractionBox[
     RowBox[{"1", "+", 
      RowBox[{"d2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"1", "-", 
            FractionBox["d3", "f3"]}], "f2"]}], "-", 
         FractionBox["1", "f3"]}], ")"}]}], "-", 
      FractionBox["d3", "f3"]}], "f1"], "-", 
    FractionBox["1", "f3"]}], ",", 
   RowBox[{"1", "+", 
    RowBox[{"d2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1", "-", 
          FractionBox["d3", "f3"]}], "f2"]}], "-", 
       FractionBox["1", "f3"]}], ")"}]}], "+", 
    RowBox[{"d1", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1", "-", 
          FractionBox["d3", "f3"]}], "f2"]}], "-", 
       FractionBox[
        RowBox[{"1", "+", 
         RowBox[{"d2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"1", "-", 
               FractionBox["d3", "f3"]}], "f2"]}], "-", 
            FractionBox["1", "f3"]}], ")"}]}], "-", 
         FractionBox["d3", "f3"]}], "f1"], "-", 
       FractionBox["1", "f3"]}], ")"}]}], "-", 
    FractionBox["d3", "f3"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.978955223374504*^9, 3.97895566863521*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"c978b022-dbf6-4865-b4a5-fc8b0f4c81ea"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"space", "[", " ", "d1", "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", "d2", "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", "d3", "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", "f", "]"}]}], "]"}], "//", "MatrixForm"}]], "Input",\

 CellChangeTimes->{{3.985665935373355*^9, 3.985666006572254*^9}, {
   3.98566656846375*^9, 3.98566657931684*^9}, {3.985666626622311*^9, 
   3.985666628972904*^9}, {3.98566672593572*^9, 3.9856667283552847`*^9}, {
   3.98566678220669*^9, 3.985666787517996*^9}, {3.985666902490643*^9, 
   3.985667077310958*^9}, {3.985667120848432*^9, 3.9856671321424723`*^9}, 
   3.985667392653234*^9, 3.9856675447052917`*^9},
 CellLabel->"In[70]:=",ExpressionUUID->"8e073005-41c9-4c51-b66f-8246b7d39fb4"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "d1"}], " ", "d2", " ", "d3"}], "+", 
        RowBox[{"d2", " ", "d3", " ", "f"}], "+", 
        RowBox[{"2", " ", "d1", " ", 
         RowBox[{"(", 
          RowBox[{"d2", "+", "d3"}], ")"}], " ", "f"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "d1"}], "+", 
           RowBox[{"2", " ", "d2"}], "+", "d3"}], ")"}], " ", 
         SuperscriptBox["f", "2"]}], "+", 
        SuperscriptBox["f", "3"]}], 
       SuperscriptBox["f", "3"]], 
      RowBox[{
       RowBox[{"-", "d2"}], "+", 
       RowBox[{"d1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          FractionBox["d2", "f"]}], ")"}]}], "+", "f"}]},
     {
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "d2"}], " ", "d3"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"d2", "+", "d3"}], ")"}], " ", "f"}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["f", "2"]}]}], 
       SuperscriptBox["f", "3"]], 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       FractionBox["d2", "f"]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.985665967799129*^9, 3.98566599746587*^9}, 
   3.985666043906411*^9, 3.985666579889984*^9, 3.985666629319044*^9, 
   3.985666729317253*^9, 3.985666788506899*^9, {3.9856669038567467`*^9, 
   3.985667078047076*^9}, 3.985667132815987*^9, 3.985667393391602*^9, 
   3.9856674935236607`*^9},
 CellLabel->
  "Out[70]//MatrixForm=",ExpressionUUID->"4bd39cd9-6836-4bc7-ac96-\
48e69d7dc626"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "d1"}], " ", "d2", " ", "d3"}], "+", 
         RowBox[{"d2", " ", "d3", " ", "f"}], "+", 
         RowBox[{"2", " ", "d1", " ", 
          RowBox[{"(", 
           RowBox[{"d2", "+", "d3"}], ")"}], " ", "f"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "d1"}], "+", 
            RowBox[{"2", " ", "d2"}], "+", "d3"}], ")"}], " ", 
          SuperscriptBox["f", "2"]}], "+", 
         SuperscriptBox["f", "3"]}], 
        SuperscriptBox["f", "3"]], "==", "1"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "d2"}], "+", 
        RowBox[{"d1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           FractionBox["d2", "f"]}], ")"}]}], "+", "f"}], "==", "0"}], ",", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "d2"}], " ", "d3"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"d2", "+", "d3"}], ")"}], " ", "f"}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["f", "2"]}]}], 
        SuperscriptBox["f", "3"]], "==", "0"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d1", ",", "d2", ",", "d3"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.985666000261395*^9, 3.985666138353198*^9}, {
  3.985666272122423*^9, 3.985666276249667*^9}, {3.985666312328412*^9, 
  3.985666437536881*^9}, {3.985666586742776*^9, 3.985666763088138*^9}, {
  3.985666825691893*^9, 3.985666872508665*^9}, {3.985667147599889*^9, 
  3.9856672156167707`*^9}, {3.985667352863407*^9, 3.985667383483947*^9}, {
  3.985667424821154*^9, 3.98566750712505*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"6ad22c97-2ab2-4526-8859-29ec10b1973a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"d1", "\[Rule]", 
     RowBox[{"2", " ", "f"}]}], ",", 
    RowBox[{"d2", "\[Rule]", 
     RowBox[{"3", " ", "f"}]}], ",", 
    RowBox[{"d3", "\[Rule]", 
     RowBox[{"3", " ", "f"}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.985666084466051*^9, 3.985666139176242*^9}, 
   3.985666278511797*^9, {3.9856663137441607`*^9, 3.985666400359681*^9}, 
   3.9856664381561413`*^9, {3.985666686922434*^9, 3.9856667011218233`*^9}, {
   3.985666857334792*^9, 3.985666873272933*^9}, 3.9856672165720882`*^9, {
   3.985667353567338*^9, 3.985667384189786*^9}, {3.985667440325326*^9, 
   3.98566751184874*^9}},
 CellLabel->"Out[71]=",ExpressionUUID->"4d4c9fe8-c33b-42c0-8f4d-0dbd7f3041eb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"space", "[", "f", "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", 
     RowBox[{"3", "f"}], "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", 
     RowBox[{"3", "f"}], "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", 
     RowBox[{"2", "f"}], "]"}]}], "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.985667291799218*^9, 3.985667342714772*^9}, {
  3.985667561028706*^9, 3.985667578521285*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"7673d32d-1129-4d31-a459-bd862bb25c12"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0"},
     {"0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9856673159268847`*^9, 3.985667343410796*^9}, {
   3.985667572753491*^9, 3.985667579040147*^9}, 3.985667643315899*^9},
 CellLabel->
  "Out[75]//MatrixForm=",ExpressionUUID->"d6de75d1-158e-41d3-9ae3-\
a9f3c058fd4a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"space", "[", "f", "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", 
     RowBox[{"3", "f"}], "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", 
     RowBox[{"3", "f"}], "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", 
     RowBox[{"2", "f"}], "]"}]}], "]"}], "//", "MatrixForm"}]], "Input",Expres\
sionUUID->"017910e0-ae60-4fc6-98d0-5842393c8036"],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{
   RowBox[{"{", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "}"}]},
  "Inverse"]], "Input",
 NumberMarks->False,
 CellLabel->"In[74]:=",ExpressionUUID->"931c44b3-fb4a-4bc8-82f2-c74665a92e46"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.985667639852693*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"46f0f29b-1e76-4a19-9a2a-197962b05db5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], "+", 
     FractionBox["d2", "f"]}], "==", "0"}], ",", "d2"}], "]"}]], "Input",
 CellChangeTimes->{{3.985666891036378*^9, 3.985666916067272*^9}, {
  3.985667403526031*^9, 3.985667408840873*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"6fa22968-ee1e-46c1-8cbb-605dd0f3e0ae"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"d2", "\[Rule]", 
    RowBox[{"2", " ", "f"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.985666897895464*^9, 3.985666916669256*^9}, 
   3.985667409190613*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"59966779-69b2-4753-90f2-0fad4989de88"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"lens", "[", "f", "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.9856679049670267`*^9, 3.985667911435308*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"0537720b-a093-4a9e-a836-b1809ced6c78"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0"},
     {
      RowBox[{"-", 
       FractionBox["1", "f"]}], "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.985667911725437*^9},
 CellLabel->
  "Out[87]//MatrixForm=",ExpressionUUID->"c8aae477-aa03-47a1-9972-\
17ddfc1d9dfa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"space", "[", "f", "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", "f", "]"}]}], "]"}], "//", "MatrixForm"}]], "Input",\

 CellChangeTimes->{{3.9856678097155848`*^9, 3.985667817174691*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"b177e92f-16ab-435b-9556-736b3873e5cf"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "f"},
     {
      RowBox[{"-", 
       FractionBox["1", "f"]}], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.985667806883011*^9, 3.985667817526886*^9}},
 CellLabel->
  "Out[80]//MatrixForm=",ExpressionUUID->"59638997-3e31-4302-9343-\
5a6110a964dd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"space", "[", "f", "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", " ", "f", "]"}]}], "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.985667838536584*^9, 3.985667879576877*^9}, {
  3.985668626557004*^9, 3.98566862991993*^9}, {3.985668671106159*^9, 
  3.985668758246168*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"983335a7-d401-48bc-af4f-ce769781991c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "f"},
     {
      RowBox[{"-", 
       FractionBox["1", "f"]}], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.985667841879499*^9, 3.985667880210938*^9}, {
  3.98566867477588*^9, 3.985668759691042*^9}},
 CellLabel->
  "Out[138]//MatrixForm=",ExpressionUUID->"8ac6b1a3-dac6-4a2e-b2c6-\
e9b85d66c84f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"space", "[", 
     RowBox[{"a", " ", "f"}], "]"}], ".", 
    RowBox[{"lens", "[", " ", "f", "]"}], ".", 
    RowBox[{"space", "[", 
     RowBox[{"2", " ", "a", " ", "f"}], "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", 
     RowBox[{"a", " ", "f"}], "]"}]}], "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.985667759405847*^9, 3.985667790921742*^9}, 
   3.9856678571386623`*^9, 3.985667989263123*^9, {3.985668592448043*^9, 
   3.985668602538004*^9}, {3.9856686453335648`*^9, 3.9856686482800417`*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"eadfa830-9923-4239-ae62-7cd27b7bb336"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "a"}], ")"}], " ", "a"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "a"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", "a", " ", "f"}]},
     {
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "a"}], ")"}]}], "f"], 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "a"}], ")"}], " ", "a"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9856677626435947`*^9, 3.9856678579970617`*^9}, 
   3.985667990367983*^9, 3.985668603218463*^9, {3.9856686410496273`*^9, 
   3.985668648655718*^9}},
 CellLabel->
  "Out[128]//MatrixForm=",ExpressionUUID->"0ffef539-ed6f-49ae-af19-\
42beff983d76"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"space", "[", 
     RowBox[{"2", "f"}], "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", 
     RowBox[{"2", "f"}], "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", "f", "]"}]}], "]"}], "//", "MatrixForm"}]], "Input",\

 CellChangeTimes->{{3.985667952148603*^9, 3.985667959370541*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"1c521c8a-34de-4dec-a13c-b69828911b67"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "1"}], 
      RowBox[{"-", "f"}]},
     {"0", 
      RowBox[{"-", "1"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.98566794728144*^9, 3.985667960026909*^9}},
 CellLabel->
  "Out[89]//MatrixForm=",ExpressionUUID->"eeaf689e-06c3-462c-8ec0-\
ae78a1049ac0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"space", "[", "d1", "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", "d2", "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", "d3", "]"}]}], "]"}], "//", "MatrixForm"}]], "Input",\

 CellChangeTimes->{{3.985668009561475*^9, 3.985668067244688*^9}, {
  3.985668100848586*^9, 3.9856681597076187`*^9}, {3.985668191116446*^9, 
  3.9856681942320147`*^9}, {3.985673287696341*^9, 3.985673288176383*^9}},
 CellLabel->
  "In[280]:=",ExpressionUUID->"4774c211-4fb8-42b3-9d59-2aee9d54e48e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{
        RowBox[{"d1", " ", "d2"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "d1"}], "+", "d2"}], ")"}], " ", "f"}], "+", 
        SuperscriptBox["f", "2"]}], 
       SuperscriptBox["f", "2"]], 
      RowBox[{"d1", "+", "d2", "+", "d3", "+", 
       FractionBox[
        RowBox[{"d1", " ", "d2", " ", "d3"}], 
        SuperscriptBox["f", "2"]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"d1", " ", "d2"}], "+", 
         RowBox[{"2", " ", "d1", " ", "d3"}], "+", 
         RowBox[{"d2", " ", "d3"}]}], "f"]}]},
     {
      FractionBox[
       RowBox[{"d2", "-", 
        RowBox[{"2", " ", "f"}]}], 
       SuperscriptBox["f", "2"]], 
      FractionBox[
       RowBox[{
        RowBox[{"d2", " ", "d3"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d2", "+", 
           RowBox[{"2", " ", "d3"}]}], ")"}], " ", "f"}], "+", 
        SuperscriptBox["f", "2"]}], 
       SuperscriptBox["f", "2"]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9856680125052853`*^9, 3.985668068225944*^9}, {
   3.985668101941843*^9, 3.98566813091024*^9}, 3.9856681953436623`*^9, 
   3.985673224358615*^9},
 CellLabel->
  "Out[280]//MatrixForm=",ExpressionUUID->"00a89759-f1f1-46b3-ae03-\
037702ae3ac9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Clear", "[", "d", "]"}]], "Input",
 CellChangeTimes->{{3.985669380176354*^9, 3.985669382054687*^9}},
 CellLabel->
  "In[178]:=",ExpressionUUID->"6152aa5f-5636-4dac-8415-06e935dc4a29"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"d1", " ", "d2"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "d1"}], "+", "d2"}], ")"}], " ", "f"}], "+", 
         SuperscriptBox["f", "2"]}], 
        SuperscriptBox["f", "2"]], "==", "x"}], ",", 
      RowBox[{
       RowBox[{"d1", "+", "d2", "+", "d3", "+", 
        FractionBox[
         RowBox[{"d1", " ", "d2", " ", "d3"}], 
         SuperscriptBox["f", "2"]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"d1", " ", "d2"}], "+", 
          RowBox[{"2", " ", "d1", " ", "d3"}], "+", 
          RowBox[{"d2", " ", "d3"}]}], "f"]}], "==", "0"}], ",", 
      RowBox[{
       FractionBox[
        RowBox[{"d2", "-", 
         RowBox[{"2", " ", "f"}]}], 
        SuperscriptBox["f", "2"]], "==", "0"}], ",", 
      RowBox[{"d", "==", 
       RowBox[{"d1", "+", "d2", "+", "d3"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d1", ",", "d2", ",", "d3", ",", "d"}], "}"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.985668074118609*^9, 3.985668147668503*^9}, {
   3.9856682035411053`*^9, 3.985668244606883*^9}, {3.9856683014173117`*^9, 
   3.985668381633348*^9}, {3.985668425457076*^9, 3.9856684259849052`*^9}, 
   3.985668818174157*^9, {3.9856688512475557`*^9, 3.985668851427681*^9}, {
   3.985668991229883*^9, 3.985668993117126*^9}, {3.985669041346571*^9, 
   3.985669042165947*^9}, {3.985669284172029*^9, 3.985669375193721*^9}, {
   3.9856694106305857`*^9, 3.985669420124049*^9}, {3.985669544838936*^9, 
   3.985669546785767*^9}, {3.985673193736498*^9, 3.985673217483685*^9}},
 CellLabel->
  "In[279]:=",ExpressionUUID->"f93137ee-8271-47ed-9078-dcc4cef04530"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{{3.985668083065958*^9, 3.985668148291136*^9}, 
   3.9856681786598682`*^9, {3.9856682372072887`*^9, 3.985668244814899*^9}, {
   3.985668305574436*^9, 3.985668345406316*^9}, 3.985668382891398*^9, 
   3.9856684268645897`*^9, 3.9856688184351473`*^9, 3.98566885169762*^9, 
   3.985668994719904*^9, 3.9856690435317173`*^9, {3.985669284813676*^9, 
   3.9856694205428123`*^9}, 3.985669482226541*^9, {3.98567320582092*^9, 
   3.9856732183060913`*^9}},
 CellLabel->
  "Out[279]=",ExpressionUUID->"819e07fe-efc5-4ab2-ba05-f1eac48ae124"]
}, Open  ]],

Cell[BoxData["Sovle"], "Input",
 CellChangeTimes->{{3.985673273765283*^9, 3.9856732815834513`*^9}},
 CellLabel->"",ExpressionUUID->"e8848367-0980-44d5-a302-f605639c55b8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"d", "==", 
    RowBox[{
     FractionBox["2", "x"], "+", 
     RowBox[{"f", " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", 
        RowBox[{"f", " ", "x"}]}], ")"}]}]}]}], ",", " ", "x"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.985669430946457*^9, 3.985669503811062*^9}},
 CellLabel->
  "In[281]:=",ExpressionUUID->"e8e99fd6-69ed-4d03-8152-b31f0c8d66ba"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     FractionBox[
      RowBox[{"d", "-", 
       RowBox[{"4", " ", "f"}], "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["d", "2"], "-", 
         RowBox[{"8", " ", "d", " ", "f"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["f", "2"]}]}]]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["f", "2"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "d"}], "+", 
        RowBox[{"4", " ", "f"}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["d", "2"], "-", 
          RowBox[{"8", " ", "d", " ", "f"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["f", "2"]}]}]]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["f", "2"]}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.985669444193016*^9, 3.9856694663185997`*^9}, {
   3.9856694985815973`*^9, 3.985669504194919*^9}, 3.9856732555484543`*^9},
 CellLabel->
  "Out[281]=",ExpressionUUID->"f3fa4ad7-e705-421e-8d04-e522a4ff6868"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"space", "[", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{"f", " ", "x"}]}], "x"], "]"}], ".", 
     RowBox[{"lens", "[", "f", "]"}], ".", 
     RowBox[{"space", "[", 
      RowBox[{"f", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"f", " ", "x"}]}], ")"}]}], "]"}], ".", 
     RowBox[{"lens", "[", "f", "]"}], ".", 
     RowBox[{"space", "[", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{"f", " ", "x"}]}], "x"], "]"}]}], "]"}]}], ";", 
  RowBox[{"M", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", ".", "M", ".", "M", ".", "M"}], " ", "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.985668268933569*^9, 3.985668278888794*^9}, {
  3.9856690037553177`*^9, 3.985669022238023*^9}, {3.985671517069263*^9, 
  3.98567154378719*^9}},
 CellLabel->
  "In[250]:=",ExpressionUUID->"25774a3b-9a67-4cfb-8079-2ed63fb19265"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{"-", 
       FractionBox["1", "x"]}]},
     {"x", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.985668842098592*^9, 3.985669023180519*^9, {3.9856715261153584`*^9, 
   3.9856715442545*^9}},
 CellLabel->
  "Out[250]//MatrixForm=",ExpressionUUID->"4b3c9f10-f791-4c0b-800f-\
d5aa60d684a6"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0"},
     {"0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.985668842098592*^9, 3.985669023180519*^9, {3.9856715261153584`*^9, 
   3.98567154425628*^9}},
 CellLabel->
  "Out[251]//MatrixForm=",ExpressionUUID->"5767baa4-cfd7-444b-bd00-\
5b02d148e620"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   FractionBox[
    RowBox[{"1", "+", 
     RowBox[{"f", " ", "x"}]}], "x"], " ", "+", " ", 
   RowBox[{"f", " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"f", " ", "x"}]}], ")"}]}], "+", " ", 
   FractionBox[
    RowBox[{"1", "+", 
     RowBox[{"f", " ", "x"}]}], "x"]}], "]"}]], "Input",
 CellChangeTimes->{{3.985669253448204*^9, 3.985669259169486*^9}},
 CellLabel->
  "In[164]:=",ExpressionUUID->"66f61266-22b5-4d7b-afc0-0800a6d03fe3"],

Cell[BoxData[
 RowBox[{
  FractionBox["2", "x"], "+", 
  RowBox[{"f", " ", 
   RowBox[{"(", 
    RowBox[{"4", "+", 
     RowBox[{"f", " ", "x"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.985669260037855*^9},
 CellLabel->
  "Out[164]=",ExpressionUUID->"bdd2f402-bb07-4448-992b-ff11503004a2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"f", " ", "x"}]}], "x"], " ", "+", " ", 
     RowBox[{"f", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"f", " ", "x"}]}], ")"}]}], "+", " ", 
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"f", " ", "x"}]}], "x"]}], "==", 
    RowBox[{"f", "/", "k"}]}], ",", "x"}], "]"}]], "Input",
 CellChangeTimes->{{3.985668494618825*^9, 3.985668514993371*^9}, {
  3.9856691327679243`*^9, 3.985669224063793*^9}},
 CellLabel->
  "In[163]:=",ExpressionUUID->"a792b763-582a-4b94-b89e-828930c630af"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     FractionBox[
      RowBox[{"f", "-", 
       RowBox[{"4", " ", "f", " ", "k"}], "-", 
       RowBox[{"f", " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{"8", " ", "k"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["k", "2"]}]}]]}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["f", "2"], " ", "k"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     FractionBox[
      RowBox[{"f", "-", 
       RowBox[{"4", " ", "f", " ", "k"}], "+", 
       RowBox[{"f", " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{"8", " ", "k"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["k", "2"]}]}]]}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["f", "2"], " ", "k"}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.98566841627561*^9, {3.9856685062623*^9, 3.9856685157215357`*^9}, {
   3.9856691450799437`*^9, 3.9856692248216267`*^9}},
 CellLabel->
  "Out[163]=",ExpressionUUID->"2f703b59-7377-4d8f-9d09-29f392786db4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"space", "[", 
     RowBox[{"f", "+", "x"}], "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", 
     FractionBox[
      RowBox[{"f", " ", 
       RowBox[{"(", 
        RowBox[{"f", "+", 
         RowBox[{"2", " ", "x"}]}], ")"}]}], "x"], "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", 
     RowBox[{"f", "+", "x"}], "]"}]}], "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.985668395998952*^9, 3.985668449322002*^9}, {
  3.9856688286862288`*^9, 3.985668874237627*^9}, {3.985669056505609*^9, 
  3.985669071084989*^9}},
 CellLabel->
  "In[149]:=",ExpressionUUID->"ed23091a-2ff4-4ec2-b60e-72599efc83b5"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{"-", "x"}]},
     {
      FractionBox["1", "x"], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9856682795134983`*^9, 3.985668358769067*^9, 3.985668410566339*^9, 
   3.9856684501851*^9, {3.9856688297611732`*^9, 3.985668837678751*^9}, 
   3.9856688750658817`*^9, 3.9856690720825653`*^9},
 CellLabel->
  "Out[149]//MatrixForm=",ExpressionUUID->"515cbe15-ad15-4d35-8c34-\
f27771ee28c1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "f"}]}], ")"}]}], "+", " ", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "f"}]}], ")"}]}], "+", " ", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"f", "+", 
      SuperscriptBox["f", "2"]}], ")"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.985668918024803*^9, 3.9856689424765997`*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"7901003e-61b5-4ef6-885d-03d75c051088"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"2", " ", "f", " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", "f"}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.9856689436743937`*^9},
 CellLabel->
  "Out[145]=",ExpressionUUID->"c51ebbc7-83c8-4850-a2b5-179d1b1b9cf2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"space", "[", 
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"f", " ", "x"}]}], "x"], "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", 
     RowBox[{"f", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"f", " ", "x"}]}], ")"}]}], "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", 
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"f", " ", "x"}]}], "x"], "]"}], ".", 
    RowBox[{"space", "[", 
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"f", " ", "x"}]}], "x"], "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", 
     RowBox[{"f", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"f", " ", "x"}]}], ")"}]}], "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", 
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"f", " ", "x"}]}], "x"], "]"}]}], "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.985669086861824*^9, 3.985669087102804*^9}, 
   3.9856691197616987`*^9, {3.9856696580116177`*^9, 3.98566966050841*^9}},
 CellLabel->
  "In[192]:=",ExpressionUUID->"64f51022-fbc9-423d-902f-74c8b3ee60e9"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "1"}], "0"},
     {"0", 
      RowBox[{"-", "1"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.985669088066959*^9, 3.985669120837582*^9, 
  3.985669661035879*^9},
 CellLabel->
  "Out[192]//MatrixForm=",ExpressionUUID->"218d6b34-dc94-4bac-8621-\
fabe25dc7273"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"space", "[", "d1", "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", "d2", "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", "d3", "]"}]}], "]"}], "//", "MatrixForm"}]], "Input",\
ExpressionUUID->"d40bc367-38aa-480e-88e8-7dd34dfa6d63"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"x", "=", 
      RowBox[{"1", "/", "f"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"8", " ", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{"f", " ", "x"}]}], "x"]}], " ", "+", " ", 
     RowBox[{"4", " ", "f", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"f", " ", "x"}]}], ")"}]}]}]}], " ", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.985669636747695*^9, 3.985669694965582*^9}, {
  3.985669728410884*^9, 3.985669880113718*^9}, {3.985670221057225*^9, 
  3.985670247507431*^9}, {3.985670300021068*^9, 3.98567030109943*^9}},
 CellLabel->
  "In[246]:=",ExpressionUUID->"f61230f3-684e-4b3e-8ee9-84be90ceef2f"],

Cell[BoxData[
 RowBox[{"28", " ", "f"}]], "Output",
 CellChangeTimes->{{3.985669763690578*^9, 3.9856698805300417`*^9}, {
   3.9856702218816853`*^9, 3.9856702481244497`*^9}, 3.985670301572609*^9},
 CellLabel->
  "Out[246]=",ExpressionUUID->"8567e072-62dc-4b2a-a733-cb1b5cb2a40b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"8", " ", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{"f", " ", "x"}]}], "x"]}], " ", "+", " ", 
     RowBox[{"4", " ", "f", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"f", " ", "x"}]}], ")"}]}]}], "==", "d"}], ",", "x"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9856698943442*^9, 3.985669929085198*^9}, {
  3.985669971650401*^9, 3.985670162806843*^9}},
 CellLabel->
  "In[237]:=",ExpressionUUID->"ad66f652-1614-479a-8e26-cb8e515eb388"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     FractionBox[
      RowBox[{"d", "-", 
       RowBox[{"16", " ", "f"}], "-", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["d", "2"], "-", 
         RowBox[{"32", " ", "d", " ", "f"}], "+", 
         RowBox[{"128", " ", 
          SuperscriptBox["f", "2"]}]}]]}], 
      RowBox[{"8", " ", 
       SuperscriptBox["f", "2"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     FractionBox[
      RowBox[{"d", "-", 
       RowBox[{"16", " ", "f"}], "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["d", "2"], "-", 
         RowBox[{"32", " ", "d", " ", "f"}], "+", 
         RowBox[{"128", " ", 
          SuperscriptBox["f", "2"]}]}]]}], 
      RowBox[{"8", " ", 
       SuperscriptBox["f", "2"]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.985669905084708*^9, 3.985669929791444*^9}, {
  3.9856699836430893`*^9, 3.985670163357305*^9}},
 CellLabel->
  "Out[237]=",ExpressionUUID->"8251927b-ed09-4668-9f99-32af97e0b52e"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.985670198220063*^9, 
  3.985670203349475*^9}},ExpressionUUID->"225ec5ad-3c8c-47e5-a60d-\
d19a26e18959"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"D", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"8", " ", 
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"f", " ", "x"}]}], "x"]}], " ", "+", " ", 
    RowBox[{"4", " ", "f", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"f", " ", "x"}]}], ")"}]}]}], ",", "x"}], "]"}]], "Input",
 CellChangeTimes->{{3.985670258135804*^9, 3.985670272041235*^9}},
 CellLabel->
  "In[245]:=",ExpressionUUID->"4202e51e-a5c8-4e9e-b822-29158bc8b353"],

Cell[BoxData[
 RowBox[{
  RowBox[{"4", " ", 
   SuperscriptBox["f", "2"]}], "+", 
  FractionBox[
   RowBox[{"8", " ", "f"}], "x"], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"f", " ", "x"}]}], ")"}]}], 
   SuperscriptBox["x", "2"]]}]], "Output",
 CellChangeTimes->{3.9856702729207067`*^9},
 CellLabel->
  "Out[245]=",ExpressionUUID->"bbe56a7e-d47f-40a6-97b9-31619696f18e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"8", " ", 
    FractionBox[
     RowBox[{"1", "+", 
      RowBox[{"f", " ", "x"}]}], "x"]}], " ", "+", " ", 
   RowBox[{"4", " ", "f", " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"f", " ", "x"}]}], ")"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9856716566650753`*^9, 3.985671661819331*^9}},
 CellLabel->
  "In[252]:=",ExpressionUUID->"673e0eb2-3429-4588-8253-6f726789dcd1"],

Cell[BoxData[
 RowBox[{
  FractionBox["8", "x"], "+", 
  RowBox[{"4", " ", "f", " ", 
   RowBox[{"(", 
    RowBox[{"4", "+", 
     RowBox[{"f", " ", "x"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.985671662449275*^9},
 CellLabel->
  "Out[252]=",ExpressionUUID->"c98b4bb4-851e-4913-97ae-7a5cea0ea27c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"27.35", "f"}]], "Input",ExpressionUUID->"b8618d36-f318-4336-89c6-b82ca0a55cbb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"8", " ", 
       FractionBox[
        RowBox[{"1", "+", 
         RowBox[{"f", " ", "x"}]}], "x"]}], " ", "+", " ", 
      RowBox[{"4", " ", "f", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"f", " ", "x"}]}], ")"}]}]}], " ", "==", "d"}], ",", "x"}], 
   "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.985671767710832*^9, 3.9856717960378838`*^9}, {
  3.9856718416677933`*^9, 3.985672025433296*^9}},
 CellLabel->
  "In[277]:=",ExpressionUUID->"8f67c2dc-51cb-49c1-9b9c-d4522aecfe32"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     FractionBox[
      RowBox[{"d", "-", 
       RowBox[{"16", " ", "f"}], "-", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["d", "2"], "-", 
         RowBox[{"32", " ", "d", " ", "f"}], "+", 
         RowBox[{"128", " ", 
          SuperscriptBox["f", "2"]}]}]]}], 
      RowBox[{"8", " ", 
       SuperscriptBox["f", "2"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     FractionBox[
      RowBox[{"d", "-", 
       RowBox[{"16", " ", "f"}], "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["d", "2"], "-", 
         RowBox[{"32", " ", "d", " ", "f"}], "+", 
         RowBox[{"128", " ", 
          SuperscriptBox["f", "2"]}]}]]}], 
      RowBox[{"8", " ", 
       SuperscriptBox["f", "2"]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.985671796853867*^9, {3.985671842242672*^9, 3.9856718555270576`*^9}, {
   3.985671889871538*^9, 3.985672026154406*^9}},
 CellLabel->
  "Out[277]=",ExpressionUUID->"d1571a0a-7b98-44c2-92e1-7498da49410d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"space", "[", 
     RowBox[{"f", "-", 
      FractionBox[
       RowBox[{"d3", "-", 
        RowBox[{"2", " ", "f"}]}], 
       RowBox[{"f", " ", "x"}]]}], "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"f", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "d3"}], "+", 
          RowBox[{"f", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"f", " ", "x"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"d3", "-", 
        RowBox[{"2", " ", "f"}]}]]}], "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", "d3", "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", 
     FractionBox[
      RowBox[{"f", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"d3", " ", "x"}], "-", 
         RowBox[{"f", " ", "x"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d3", "-", 
         RowBox[{"2", " ", "f"}]}], ")"}], " ", "x"}]], "]"}]}], "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.9856742651225023`*^9, 3.985674272828514*^9}, {
   3.9856743150830183`*^9, 3.985674342901256*^9}, {3.985674376484264*^9, 
   3.985674462751997*^9}, {3.985674493834765*^9, 3.9856745108092213`*^9}, {
   3.985674540874955*^9, 3.98567454781525*^9}, {3.9856746219787083`*^9, 
   3.985674674976777*^9}, {3.985674710076366*^9, 3.9856747398305197`*^9}, 
   3.9856747872262373`*^9, {3.985674838531348*^9, 3.985674846460952*^9}},
 CellLabel->
  "In[370]:=",ExpressionUUID->"34a106ef-ba86-442a-9db7-22ca20e65fb4"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{"-", 
       FractionBox["1", "x"]}]},
     {"x", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.985674273731102*^9, {3.985674317297001*^9, 3.985674344136168*^9}, {
   3.985674387805983*^9, 3.985674463753461*^9}, {3.985674495047964*^9, 
   3.985674511583734*^9}, 3.985674548915658*^9, 3.985674623733028*^9, 
   3.985674685191431*^9, 3.985674744868634*^9, 3.9856748803119593`*^9},
 CellLabel->
  "Out[370]//MatrixForm=",ExpressionUUID->"35f8f1ce-c883-48e1-9b85-\
a93609705bfd"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"1", "/", 
   RowBox[{"(", 
    RowBox[{"d3", "-", 
     RowBox[{"2", "f"}]}], ")"}]}], "==", " ", "x"}]], "Input",
 CellChangeTimes->{{3.985675109341592*^9, 
  3.985675131210454*^9}},ExpressionUUID->"3262a752-0460-4a4d-ab2a-\
123faab15fd5"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"d1", ",", "d2", ",", "d3", ",", "d4"}], "]"}]], "Input",
 CellChangeTimes->{{3.985674585018653*^9, 3.985674590349636*^9}},
 CellLabel->
  "In[353]:=",ExpressionUUID->"5ab2527e-b76f-44ec-b492-fcad901ebe08"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"f", "-", 
   FractionBox[
    RowBox[{"d3", "-", 
     RowBox[{"2", " ", "f"}]}], 
    RowBox[{"f", " ", "x"}]], "+", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"f", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "d3"}], "+", 
        RowBox[{"f", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"f", " ", "x"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"d3", "-", 
      RowBox[{"2", " ", "f"}]}]]}], "+", "d3", "+", 
   FractionBox[
    RowBox[{"f", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"d3", " ", "x"}], "-", 
       RowBox[{"f", " ", "x"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"d3", "-", 
       RowBox[{"2", " ", "f"}]}], ")"}], " ", "x"}]]}], "]"}]], "Input",
 CellChangeTimes->{{3.9856752912499237`*^9, 3.9856752945852118`*^9}},
 CellLabel->
  "In[402]:=",ExpressionUUID->"59750269-db57-43f1-a0e5-5bdc5f1f29eb"],

Cell[BoxData[
 RowBox[{"d3", "+", "f", "+", 
  FractionBox[
   RowBox[{"3", " ", "d3", " ", "f"}], 
   RowBox[{"d3", "-", 
    RowBox[{"2", " ", "f"}]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["f", "2"]}], 
   RowBox[{"d3", "-", 
    RowBox[{"2", " ", "f"}]}]], "+", 
  FractionBox["2", "x"], "-", 
  FractionBox["d3", 
   RowBox[{"f", " ", "x"}]], "-", 
  FractionBox["f", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"d3", "-", 
      RowBox[{"2", " ", "f"}]}], ")"}], " ", "x"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["f", "3"], " ", "x"}], 
   RowBox[{"d3", "-", 
    RowBox[{"2", " ", "f"}]}]]}]], "Output",
 CellChangeTimes->{3.985675295530189*^9},
 CellLabel->
  "Out[402]=",ExpressionUUID->"ec159e22-36df-475f-9272-f78d370c98bd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"f", "=", "1"}], ",", 
      RowBox[{"d3", "=", 
       RowBox[{
        RowBox[{"2", "f"}], "+", "y"}]}], ",", 
      RowBox[{"x", "=", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"f", "-", 
       FractionBox[
        RowBox[{"d3", "-", 
         RowBox[{"2", " ", "f"}]}], 
        RowBox[{"f", " ", "x"}]]}], ",", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"f", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "d3"}], "+", 
           RowBox[{"f", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"f", " ", "x"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"d3", "-", 
         RowBox[{"2", " ", "f"}]}]]}], ",", 
      FractionBox[
       RowBox[{"f", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"d3", " ", "x"}], "-", 
          RowBox[{"f", " ", "x"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"d3", "-", 
          RowBox[{"2", " ", "f"}]}], ")"}], " ", "x"}]], ",", 
      RowBox[{"f", "-", 
       FractionBox[
        RowBox[{"d3", "-", 
         RowBox[{"2", " ", "f"}]}], 
        RowBox[{"f", " ", "x"}]], "+", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"f", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "d3"}], "+", 
            RowBox[{"f", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"f", " ", "x"}]}], ")"}]}]}], ")"}]}], 
         RowBox[{"d3", "-", 
          RowBox[{"2", " ", "f"}]}]]}], "+", "d3", "+", 
       FractionBox[
        RowBox[{"f", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"d3", " ", "x"}], "-", 
           RowBox[{"f", " ", "x"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d3", "-", 
           RowBox[{"2", " ", "f"}]}], ")"}], " ", "x"}]]}]}], "}"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.985674876371951*^9, 3.985675031348968*^9}, {
  3.985675133755563*^9, 3.9856751623070183`*^9}, {3.985675199239189*^9, 
  3.9856752813610783`*^9}, {3.985675317170431*^9, 3.985675643739067*^9}, {
  3.985675719365337*^9, 3.985675766382498*^9}, {3.985675840631218*^9, 
  3.985675952884591*^9}, {3.9856760027381077`*^9, 3.985676020589264*^9}, {
  3.9856760553763447`*^9, 3.985676076366823*^9}, {3.98567611222046*^9, 
  3.985676138598843*^9}},
 CellLabel->
  "In[468]:=",ExpressionUUID->"f8e5b53d-1a25-4039-a16b-cd1ac2849d70"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1", "-", "y"}], ",", "2", ",", "1", ",", "6"}], "}"}]], "Output",
 CellChangeTimes->{
  3.9856751629974337`*^9, {3.9856752044334507`*^9, 3.985675281957202*^9}, {
   3.98567531936502*^9, 3.9856754407768307`*^9}, {3.985675472332939*^9, 
   3.9856756445303373`*^9}, {3.985675734694831*^9, 3.985675767051001*^9}, {
   3.985675844606348*^9, 3.985675954019806*^9}, {3.9856760053458242`*^9, 
   3.985676021358514*^9}, {3.985676057005405*^9, 3.9856760770146627`*^9}, {
   3.98567611448372*^9, 3.985676139941115*^9}},
 CellLabel->
  "Out[468]=",ExpressionUUID->"49322cf2-f287-442f-9773-f698bb3a656a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"space", "[", 
     RowBox[{
      SqrtBox["f"], "+", "f"}], "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", 
     RowBox[{"f", "+", 
      SuperscriptBox["f", 
       RowBox[{"3", "/", "2"}]]}], "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", "f", "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", 
     RowBox[{
      SqrtBox["f"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"3", " ", 
         SqrtBox["f"]}], "+", "f"}], ")"}]}], "]"}]}], "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.985675803275825*^9, 3.98567582721071*^9}},
 CellLabel->
  "In[452]:=",ExpressionUUID->"787d50a4-b0ea-4c99-9287-4aa803bdbf1d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{"-", 
       SqrtBox["f"]}]},
     {
      FractionBox["1", 
       SqrtBox["f"]], 
      RowBox[{"1", "+", 
       RowBox[{"3", " ", 
        SqrtBox["f"]}], "+", "f"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.985675820573325*^9, 3.985675827733129*^9}},
 CellLabel->
  "Out[452]//MatrixForm=",ExpressionUUID->"e597dd81-1c7f-4959-b592-\
28052f793d99"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"f", "+", 
       RowBox[{"d3", " ", "d4", " ", "x"}], "+", 
       RowBox[{"f", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "d3"}], "-", 
          RowBox[{"2", " ", "d4"}], "+", "f"}], ")"}], " ", "x"}]}], 
      RowBox[{"d3", "-", 
       RowBox[{"2", " ", "f"}]}]], "==", "0"}], ",", "d4"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.985674294690095*^9, 3.985674359384293*^9}, {
  3.9856743991797113`*^9, 3.985674501618931*^9}, {3.985674562182301*^9, 
  3.9856745705735693`*^9}, {3.9856746069096947`*^9, 3.98567463701538*^9}, {
  3.985674703027946*^9, 3.985674730622101*^9}, {3.985674772432407*^9, 
  3.985674782573246*^9}},
 CellLabel->
  "In[367]:=",ExpressionUUID->"a6c1056a-f007-4c78-a9d1-d4699467998d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"d4", "\[Rule]", 
    FractionBox[
     RowBox[{"f", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"d3", " ", "x"}], "-", 
        RowBox[{"f", " ", "x"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d3", "-", 
        RowBox[{"2", " ", "f"}]}], ")"}], " ", "x"}]]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.985674310008732*^9, 3.9856743614727173`*^9}, {
   3.985674403667398*^9, 3.985674455822257*^9}, {3.985674487706334*^9, 
   3.98567450344007*^9}, {3.985674573355679*^9, 3.985674653058057*^9}, 
   3.9856747037300043`*^9, 3.985674734633095*^9, {3.985674776192708*^9, 
   3.985674782997744*^9}},
 CellLabel->
  "Out[367]=",ExpressionUUID->"59a4b812-5edd-4ff3-9fb7-0a27a0f64ed7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"space", "[", 
     RowBox[{"x", " ", "f"}], "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", 
     RowBox[{"f", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        FractionBox["1", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}]]}], ")"}]}], "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", 
     RowBox[{"f", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "x"}], ")"}]}], "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", "f", "]"}]}], "]"}], "//", "MatrixForm"}]], "Input",\

 CellChangeTimes->{{3.9856733121613283`*^9, 3.985673412494651*^9}, {
  3.98567357535329*^9, 3.985673580020321*^9}, {3.985673616417226*^9, 
  3.9856736365218687`*^9}, {3.985673709235879*^9, 3.9856737150171127`*^9}, {
  3.985673746786748*^9, 3.985673889613449*^9}, {3.985673929039809*^9, 
  3.985673969931369*^9}},
 CellLabel->
  "In[327]:=",ExpressionUUID->"e735fbaf-1ce4-41cb-b82a-727bd54398ef"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], "0"},
     {"0", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.985673338289448*^9, 3.985673392276579*^9}, 
   3.9856734350250177`*^9, 3.985673469119906*^9, 3.9856735814538918`*^9, {
   3.9856736174191647`*^9, 3.985673637473234*^9}, 3.985673716739038*^9, 
   3.9856737496563053`*^9, {3.985673811696423*^9, 3.985673890417902*^9}, 
   3.98567398614255*^9},
 CellLabel->
  "Out[327]//MatrixForm=",ExpressionUUID->"2b0e909d-9e52-41fd-9562-\
62de4b24ff22"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"f", " ", 
    RowBox[{"(", 
     RowBox[{"4", "+", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}]], "+", 
      RowBox[{"3", " ", "x"}]}], ")"}]}], "+", 
   RowBox[{"f", " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox["1", "x"]}]], "+", 
      FractionBox["2", "x"]}], ")"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.98567407602601*^9, 3.9856740904937773`*^9}},
 CellLabel->
  "In[331]:=",ExpressionUUID->"6d8de788-86f3-4c9a-8c76-c0d4b4133597"],

Cell[BoxData[
 RowBox[{"f", " ", 
  RowBox[{"(", 
   RowBox[{"8", "+", 
    FractionBox["2", "x"], "+", 
    RowBox[{"3", " ", "x"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.9856740911817703`*^9},
 CellLabel->
  "Out[331]=",ExpressionUUID->"0ac5e1b9-0846-4184-8082-a88598b1f511"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"x", "=", 
      RowBox[{"1", "-", 
       RowBox[{"1", "/", "xs"}]}]}], "}"}], " ", ",", 
    RowBox[{"f", " ", "+", " ", 
     RowBox[{"f", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        FractionBox["1", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}]]}], ")"}]}], "+", " ", 
     RowBox[{"f", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "x"}], ")"}]}], "+", 
     RowBox[{"f", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "x"}], ")"}]}]}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9856739147716427`*^9, 3.9856739435279303`*^9}, {
  3.9856740314427147`*^9, 3.985674069310383*^9}, {3.985674232577392*^9, 
  3.9856742385162153`*^9}},
 CellLabel->
  "In[332]:=",ExpressionUUID->"e3edc037-53bc-49a1-9e46-50ffa481b691"],

Cell[BoxData[
 RowBox[{"f", " ", 
  RowBox[{"(", 
   RowBox[{"7", "-", 
    FractionBox["2", "xs"], "-", "xs"}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.985673931240041*^9, 3.985673990083448*^9, {3.9856740566237183`*^9, 
   3.985674069856309*^9}, 3.985674238973854*^9},
 CellLabel->
  "Out[332]=",ExpressionUUID->"87d5b430-d9b8-4a9d-ad8e-fa9ef35f8ac0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", "d3"}], "+", "f", "+", 
       RowBox[{"f", " ", "x"}]}], 
      RowBox[{
       SuperscriptBox["f", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}]}]], "==", "0"}], ",", "d3"}], 
   "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.985673343176476*^9, 3.985673405557208*^9}, {
  3.9856735881882257`*^9, 3.985673665517799*^9}, {3.985673723393173*^9, 
  3.985673762513352*^9}, {3.985673853771883*^9, 3.9856738827336884`*^9}},
 CellLabel->
  "In[321]:=",ExpressionUUID->"a751edff-c833-4dd9-9eb2-460682ce2b33"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"d3", "\[Rule]", 
    RowBox[{"f", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "x"}], ")"}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.985673358396873*^9, 3.9856734062606583`*^9}, {
   3.985673594784494*^9, 3.9856736658549213`*^9}, 3.985673740702352*^9, {
   3.985673859390107*^9, 3.985673883565527*^9}},
 CellLabel->
  "Out[321]=",ExpressionUUID->"418f5d63-37e8-4094-ba1e-75dbc7a3dbd4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"d2", "=", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "d3"}], "-", 
          RowBox[{"3", " ", "f"}]}], ")"}], " ", "f"}], 
       RowBox[{"d3", "-", 
        RowBox[{"2", " ", "f"}]}]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"d2", " ", "d3"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"d2", "+", "d3"}], ")"}], " ", "f"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["f", "2"]}]}], ",", 
      FractionBox[
       RowBox[{"f", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"d2", " ", "d3"}], "-", 
          RowBox[{"2", " ", "d2", " ", "f"}], "-", 
          RowBox[{"d3", " ", "f"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["f", "2"]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"d2", " ", "d3"}], "-", 
        RowBox[{"2", " ", "d2", " ", "f"}], "-", 
        RowBox[{"2", " ", "d3", " ", "f"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["f", "2"]}]}]], ",", 
      FractionBox[
       RowBox[{"f", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"d2", " ", "d3"}], "-", 
          RowBox[{"d2", " ", "f"}], "-", 
          RowBox[{"2", " ", "d3", " ", "f"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["f", "2"]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"d2", " ", "d3"}], "-", 
        RowBox[{"2", " ", "d2", " ", "f"}], "-", 
        RowBox[{"2", " ", "d3", " ", "f"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["f", "2"]}]}]]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.985673505140674*^9, 3.9856735472605267`*^9}, {
  3.98567368729222*^9, 3.985673688445572*^9}},
 CellLabel->
  "In[305]:=",ExpressionUUID->"92404a63-9a54-4a72-801f-ca9a2300fd30"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "ComplexInfinity", ",", "ComplexInfinity"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.985673548075152*^9, 3.985673689066619*^9},
 CellLabel->
  "Out[305]=",ExpressionUUID->"ac16e727-11e8-4977-8085-e910a140f97e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"space", "[", 
     FractionBox[
      RowBox[{"f", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d2", " ", "d3"}], "-", 
         RowBox[{"2", " ", "d2", " ", "f"}], "-", 
         RowBox[{"d3", " ", "f"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["f", "2"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"d2", " ", "d3"}], "-", 
       RowBox[{"2", " ", "d2", " ", "f"}], "-", 
       RowBox[{"2", " ", "d3", " ", "f"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["f", "2"]}]}]], "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "d3"}], "-", 
         RowBox[{"3", " ", "f"}]}], ")"}], " ", "f"}], 
      RowBox[{"d3", "-", 
       RowBox[{"2", " ", "f"}]}]], "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", "d3", "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", 
     FractionBox[
      RowBox[{"f", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d2", " ", "d3"}], "-", 
         RowBox[{"d2", " ", "f"}], "-", 
         RowBox[{"2", " ", "d3", " ", "f"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["f", "2"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"d2", " ", "d3"}], "-", 
       RowBox[{"2", " ", "d2", " ", "f"}], "-", 
       RowBox[{"2", " ", "d3", " ", "f"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["f", "2"]}]}]], "]"}]}], "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{3.9856734526782503`*^9},
 CellLabel->
  "In[293]:=",ExpressionUUID->"acc1c067-d6db-4060-95d5-77d1be534c0d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       FractionBox["d3", "f"]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"d3", "-", "f"}], ")"}], "2"], " ", 
         SuperscriptBox["f", "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d3", "-", 
           RowBox[{"2", " ", "f"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "d2"}], " ", "d3"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"d2", "+", "d3"}], ")"}], " ", "f"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["f", "2"]}]}], ")"}]}]]}]},
     {"0", 
      FractionBox["f", 
       RowBox[{"d3", "-", 
        RowBox[{"2", " ", "f"}]}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.985673441928967*^9, 3.9856734536644173`*^9}},
 CellLabel->
  "Out[293]//MatrixForm=",ExpressionUUID->"550df7f9-4c34-4948-8788-\
576a502929cb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"f", "=", "1"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", "f", "]"}]}], "Input",
 CellChangeTimes->{{3.985687618018282*^9, 3.985687655692086*^9}, 
   3.985687901288679*^9},
 CellLabel->
  "In[622]:=",ExpressionUUID->"b718d32f-ea77-4cb4-a770-de8d51ad24de"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.985687624340087*^9, 3.985687656696535*^9, 
  3.985687902216731*^9},
 CellLabel->
  "Out[622]=",ExpressionUUID->"3e21a468-ad2c-42e5-97b3-e0de92705f28"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.985688123172657*^9},ExpressionUUID->"2295819a-7fe8-41ed-9a1c-\
85e469e4c810"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"d1", "=", 
  FractionBox[
   RowBox[{"1", "+", 
    RowBox[{"f", " ", "x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"d4", " ", "x"}], "-", 
       RowBox[{"f", " ", "x"}]}], ")"}]}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"d4", "-", "f"}], ")"}], " ", 
    SuperscriptBox["x", "2"]}]]}], "\[IndentingNewLine]", 
 RowBox[{"d2", "=", 
  RowBox[{"f", " ", 
   RowBox[{"(", 
    RowBox[{"2", "-", 
     RowBox[{"d4", " ", "x"}], "+", 
     RowBox[{"f", " ", "x"}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"d3", "=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"f", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "d2"}], "+", 
       RowBox[{"f", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"f", " ", "x"}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"d2", "-", 
     RowBox[{"2", " ", "f"}]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"d1", "+", "d2", "+", "d3", "+", "d4"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"space", "[", "d4", "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", "d3", "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", "d2", "]"}], ".", 
    RowBox[{"lens", "[", "f", "]"}], ".", 
    RowBox[{"space", "[", "d1", "]"}]}], "]"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.985686899780981*^9, 3.985686925699608*^9}, {
   3.9856876438926573`*^9, 3.985687674761047*^9}, 3.98568770648073*^9, {
   3.985687745482897*^9, 3.985687761660575*^9}, {3.98568791217969*^9, 
   3.985687999910263*^9}, {3.985688054357834*^9, 3.985688078811283*^9}, {
   3.9856881247113953`*^9, 3.985688178699821*^9}},
 CellLabel->
  "In[653]:=",ExpressionUUID->"41c57581-0387-4836-b7e1-7e8944098974"],

Cell[BoxData[
 FractionBox[
  RowBox[{"1", "+", 
   RowBox[{"f", " ", "x", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"d4", " ", "x"}], "-", 
      RowBox[{"f", " ", "x"}]}], ")"}]}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"d4", "-", "f"}], ")"}], " ", 
   SuperscriptBox["x", "2"]}]]], "Output",
 CellChangeTimes->{
  3.985686926832974*^9, {3.985687605712634*^9, 3.985687675825721*^9}, 
   3.985687707454225*^9, {3.9856877462686157`*^9, 3.985687762365156*^9}, {
   3.9856879054117527`*^9, 3.985687974744751*^9}, {3.985688043761547*^9, 
   3.9856880797471533`*^9}, 3.985688131371977*^9, {3.9856881624882174`*^9, 
   3.985688179475861*^9}},
 CellLabel->
  "Out[653]=",ExpressionUUID->"32161e8a-72ca-4977-9f51-bf80b52c8338"],

Cell[BoxData[
 RowBox[{"f", " ", 
  RowBox[{"(", 
   RowBox[{"2", "-", 
    RowBox[{"d4", " ", "x"}], "+", 
    RowBox[{"f", " ", "x"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.985686926832974*^9, {3.985687605712634*^9, 3.985687675825721*^9}, 
   3.985687707454225*^9, {3.9856877462686157`*^9, 3.985687762365156*^9}, {
   3.9856879054117527`*^9, 3.985687974744751*^9}, {3.985688043761547*^9, 
   3.9856880797471533`*^9}, 3.985688131371977*^9, {3.9856881624882174`*^9, 
   3.985688179478994*^9}},
 CellLabel->
  "Out[654]=",ExpressionUUID->"66e1bada-cc3c-4184-8fee-0ddd692c8f0d"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"f", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"f", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"f", " ", "x"}]}], ")"}]}], "-", 
      RowBox[{"2", " ", "f", " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"d4", " ", "x"}], "+", 
         RowBox[{"f", " ", "x"}]}], ")"}]}]}], ")"}]}], 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", "f"}], "+", 
    RowBox[{"f", " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       RowBox[{"d4", " ", "x"}], "+", 
       RowBox[{"f", " ", "x"}]}], ")"}]}]}]]}]], "Output",
 CellChangeTimes->{
  3.985686926832974*^9, {3.985687605712634*^9, 3.985687675825721*^9}, 
   3.985687707454225*^9, {3.9856877462686157`*^9, 3.985687762365156*^9}, {
   3.9856879054117527`*^9, 3.985687974744751*^9}, {3.985688043761547*^9, 
   3.9856880797471533`*^9}, 3.985688131371977*^9, {3.9856881624882174`*^9, 
   3.985688179481606*^9}},
 CellLabel->
  "Out[655]=",ExpressionUUID->"b0ea4ee4-db0f-4e2a-9c67-0906c25630f2"],

Cell[BoxData[
 FractionBox[
  RowBox[{"1", "+", 
   RowBox[{"x", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["d4", "2"], " ", "x"}], "+", 
      RowBox[{"f", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d4", "-", "f"}], ")"}], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"4", "-", 
            RowBox[{"d4", " ", "x"}], "+", 
            RowBox[{"f", " ", "x"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"d4", "-", "f"}], ")"}], " ", 
   SuperscriptBox["x", "2"]}]]], "Output",
 CellChangeTimes->{
  3.985686926832974*^9, {3.985687605712634*^9, 3.985687675825721*^9}, 
   3.985687707454225*^9, {3.9856877462686157`*^9, 3.985687762365156*^9}, {
   3.9856879054117527`*^9, 3.985687974744751*^9}, {3.985688043761547*^9, 
   3.9856880797471533`*^9}, 3.985688131371977*^9, {3.9856881624882174`*^9, 
   3.9856881795674953`*^9}},
 CellLabel->
  "Out[656]=",ExpressionUUID->"74638e43-1a36-42be-bf12-479baf238489"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{"-", 
       FractionBox["1", "x"]}]},
     {"x", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.985686926832974*^9, {3.985687605712634*^9, 3.985687675825721*^9}, 
   3.985687707454225*^9, {3.9856877462686157`*^9, 3.985687762365156*^9}, {
   3.9856879054117527`*^9, 3.985687974744751*^9}, {3.985688043761547*^9, 
   3.9856880797471533`*^9}, 3.985688131371977*^9, {3.9856881624882174`*^9, 
   3.985688179570591*^9}},
 CellLabel->
  "Out[657]//MatrixForm=",ExpressionUUID->"19abcb92-395e-482d-85cf-\
d99cfaddf751"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"1", "+", 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["d4", "2"], " ", "x"}], "+", 
         RowBox[{"f", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"d4", "-", "f"}], ")"}], " ", "x", " ", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"d4", " ", "x"}], "+", 
               RowBox[{"f", " ", "x"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d4", "-", "f"}], ")"}], " ", 
      SuperscriptBox["x", "2"]}]], "==", "d"}], ",", "d4"}], "]"}]], "Input",
 CellChangeTimes->{{3.985688192500849*^9, 3.9856881995228243`*^9}},
 CellLabel->
  "In[658]:=",ExpressionUUID->"64e714a9-33e7-4745-9fc4-dfdbb2524290"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"d4", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"d", " ", 
        SuperscriptBox["x", "2"]}], "-", 
       RowBox[{"4", " ", "f", " ", 
        SuperscriptBox["x", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["f", "2"], " ", 
        SuperscriptBox["x", "3"]}], "+", 
       RowBox[{"x", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"12", " ", "f", " ", "x"}], "+", 
          RowBox[{
           SuperscriptBox["d", "2"], " ", 
           SuperscriptBox["x", "2"]}], "-", 
          RowBox[{"12", " ", "d", " ", "f", " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["f", "2"], " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["f", "3"], " ", 
           SuperscriptBox["x", "3"]}]}]]}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "2"], "-", 
         RowBox[{"f", " ", 
          SuperscriptBox["x", "3"]}]}], ")"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"d4", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "d"}], " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"4", " ", "f", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["f", "2"], " ", 
        SuperscriptBox["x", "3"]}], "+", 
       RowBox[{"x", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"12", " ", "f", " ", "x"}], "+", 
          RowBox[{
           SuperscriptBox["d", "2"], " ", 
           SuperscriptBox["x", "2"]}], "-", 
          RowBox[{"12", " ", "d", " ", "f", " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["f", "2"], " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["f", "3"], " ", 
           SuperscriptBox["x", "3"]}]}]]}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"f", " ", 
          SuperscriptBox["x", "3"]}]}], ")"}]}]]}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.985688200295422*^9},
 CellLabel->
  "Out[658]=",ExpressionUUID->"e1a990cd-5859-4694-a012-dca857ea631e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"d4", "=", "1"}], ",", 
     RowBox[{"x", "=", "1"}], ",", 
     RowBox[{"f", "=", "2"}]}], "}"}], ",", 
   FractionBox[
    RowBox[{"1", "+", 
     RowBox[{"x", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["d4", "2"], " ", "x"}], "+", 
        RowBox[{"f", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"d4", "-", "f"}], ")"}], " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"d4", " ", "x"}], "+", 
              RowBox[{"f", " ", "x"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"d4", "-", "f"}], ")"}], " ", 
     SuperscriptBox["x", "2"]}]]}], "]"}]], "Input",
 CellChangeTimes->{{3.985688903492228*^9, 3.985688918070561*^9}},
 CellLabel->
  "In[794]:=",ExpressionUUID->"a761dfdb-33c7-4fc1-89f4-7f6d7c7cd165"],

Cell[BoxData["12"], "Output",
 CellChangeTimes->{{3.985688894934894*^9, 3.9856889185776567`*^9}},
 CellLabel->
  "Out[794]=",ExpressionUUID->"3a3ea60b-fff8-4dd0-af8a-7b6f61607ade"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"f", "=", "1"}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      RowBox[{"12", " ", "f", " ", "x"}], "+", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"12", " ", "d", " ", "f", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["f", "2"], " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["f", "3"], " ", 
       SuperscriptBox["x", "3"]}]}]}], "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"f", "=", "2"}], ",", 
       RowBox[{"x", "=", 
        RowBox[{"-", "3"}]}], ",", 
       RowBox[{"d", "=", "390"}]}], "}"}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"d", " ", 
        SuperscriptBox["x", "2"]}], "-", 
       RowBox[{"4", " ", "f", " ", 
        SuperscriptBox["x", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["f", "2"], " ", 
        SuperscriptBox["x", "3"]}], "+", 
       RowBox[{"x", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"12", " ", "f", " ", "x"}], "+", 
          RowBox[{
           SuperscriptBox["d", "2"], " ", 
           SuperscriptBox["x", "2"]}], "-", 
          RowBox[{"12", " ", "d", " ", "f", " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["f", "2"], " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["f", "3"], " ", 
           SuperscriptBox["x", "3"]}]}]]}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "2"], "-", 
         RowBox[{"f", " ", 
          SuperscriptBox["x", "3"]}]}], ")"}]}]]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9856882151405973`*^9, 3.9856882289181623`*^9}, {
  3.985688345366612*^9, 3.985688456188177*^9}, {3.985688497925606*^9, 
  3.985688523051895*^9}, {3.985688562609172*^9, 3.985688573576438*^9}, {
  3.98568861200843*^9, 3.9856887835130796`*^9}, {3.9856888422407*^9, 
  3.985688892956718*^9}},ExpressionUUID->"53d5f76d-9968-4e83-be4f-\
c1f17976d5a3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "4"}], "+", 
  RowBox[{"12", " ", "x"}], "+", 
  RowBox[{"24", " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{"12", " ", "d", " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["d", "2"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["x", "3"]}]}]], "Output",
 CellChangeTimes->{
  3.985688229668146*^9, {3.985688356628879*^9, 3.985688361050655*^9}, {
   3.985688395501433*^9, 3.9856884569254713`*^9}, {3.985688499934538*^9, 
   3.985688523835081*^9}, {3.9856885638856497`*^9, 3.985688574055314*^9}, {
   3.98568861467658*^9, 3.98568878380641*^9}, {3.985688865055935*^9, 
   3.985688880063663*^9}},
 CellLabel->
  "Out[788]=",ExpressionUUID->"fe78b4df-0d4b-4693-bbb0-76cded90f004"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"1", "+", 
    RowBox[{"x", " ", 
     RowBox[{"(", 
      RowBox[{"x", "+", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "-", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"2", " ", "x"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["x", "2"]}]]}]], "Output",
 CellChangeTimes->{
  3.985688229668146*^9, {3.985688356628879*^9, 3.985688361050655*^9}, {
   3.985688395501433*^9, 3.9856884569254713`*^9}, {3.985688499934538*^9, 
   3.985688523835081*^9}, {3.9856885638856497`*^9, 3.985688574055314*^9}, {
   3.98568861467658*^9, 3.98568878380641*^9}, {3.985688865055935*^9, 
   3.985688880067071*^9}},
 CellLabel->
  "Out[789]=",ExpressionUUID->"e71f28b5-ce62-4243-b459-e24ce89dc6b4"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "126"], " ", 
  RowBox[{"(", 
   RowBox[{"3654", "-", 
    RowBox[{"42", " ", 
     SqrtBox["6554"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.985688229668146*^9, {3.985688356628879*^9, 3.985688361050655*^9}, {
   3.985688395501433*^9, 3.9856884569254713`*^9}, {3.985688499934538*^9, 
   3.985688523835081*^9}, {3.9856885638856497`*^9, 3.985688574055314*^9}, {
   3.98568861467658*^9, 3.98568878380641*^9}, {3.985688865055935*^9, 
   3.985688880070095*^9}},
 CellLabel->
  "Out[790]=",ExpressionUUID->"4cc3fc41-19ad-4e63-83f3-4f332e01bb02"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{"f", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "d1"}], "+", "f"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "d4"}], "+", "f"}], ")"}], " ", "x"}]}], ")"}]}]}], 
      
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d4", "-", "f"}], ")"}], " ", "x"}]], "==", "0"}], ",", " ", 
    "d1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.985686929962738*^9, 3.9856869467264147`*^9}, 
   3.985687637191986*^9, {3.9856876954733152`*^9, 3.9856877560764017`*^9}, {
   3.985687928834893*^9, 3.985687991972807*^9}, {3.985688062798501*^9, 
   3.985688148672714*^9}},
 CellLabel->
  "In[648]:=",ExpressionUUID->"37c0344f-d0f4-48c6-9f2d-bff79e5fc109"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"d1", "\[Rule]", 
    FractionBox[
     RowBox[{"1", "+", 
      RowBox[{"f", " ", "x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"d4", " ", "x"}], "-", 
         RowBox[{"f", " ", "x"}]}], ")"}]}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d4", "-", "f"}], ")"}], " ", 
      SuperscriptBox["x", "2"]}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.9856869477606907`*^9, 3.985687638078495*^9, {3.985687682244123*^9, 
   3.985687756656831*^9}, {3.9856879315209703`*^9, 3.9856879928226357`*^9}, {
   3.985688066350176*^9, 3.985688149285445*^9}},
 CellLabel->
  "Out[648]=",ExpressionUUID->"c709a015-391d-4293-929d-094bd471e3b6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"1", "+", "x", "-", 
       RowBox[{"d3", " ", "x"}]}], 
      RowBox[{
       RowBox[{"2", " ", "x"}], "-", 
       RowBox[{"d3", " ", "x"}]}]], "+", "d3", "+", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", "d3"}], "-", "x"}], 
      RowBox[{
       RowBox[{"-", "2"}], "+", "d3"}]], "+", " ", 
     FractionBox[
      RowBox[{"2", "-", "d3", "+", "x"}], "x"]}], "==", "d"}], ",", " ", 
   "d3"}], "]"}]], "Input",
 CellChangeTimes->{{3.985687783354805*^9, 3.985687826151367*^9}},
 CellLabel->
  "In[621]:=",ExpressionUUID->"bca6ff23-d7f8-4bfb-908d-c62b7330f9f2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"d3", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "4"}], "-", 
       RowBox[{"2", " ", "x"}], "+", 
       RowBox[{"d", " ", "x"}], "-", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"12", " ", "x"}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["x", "2"]}], "-", 
         RowBox[{"12", " ", "d", " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["x", "3"]}]}]]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"d3", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "4"}], "-", 
       RowBox[{"2", " ", "x"}], "+", 
       RowBox[{"d", " ", "x"}], "+", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"12", " ", "x"}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["x", "2"]}], "-", 
         RowBox[{"12", " ", "d", " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["x", "3"]}]}]]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}]}]]}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.985687796682187*^9, 3.985687826652158*^9}},
 CellLabel->
  "Out[621]=",ExpressionUUID->"c1a2197e-ca06-411a-820e-315d518babac"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"d2", "=", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"f", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "d3"}], "+", 
            RowBox[{"3", " ", "f"}], "+", 
            RowBox[{
             SuperscriptBox["f", "2"], " ", "x"}]}], ")"}]}], 
         RowBox[{"d3", "-", 
          RowBox[{"2", " ", "f"}]}]]}]}], ",", " ", 
      RowBox[{"d1", "=", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "d3"}], "+", 
         RowBox[{"2", " ", "f"}], "+", 
         RowBox[{
          SuperscriptBox["f", "2"], " ", "x"}]}], 
        RowBox[{"f", " ", "x"}]]}], ",", 
      RowBox[{"d3", "=", " ", 
       FractionBox[
        RowBox[{"f", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "d4", " ", "x"}], "+", 
           RowBox[{"f", " ", "x"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "d4"}], "+", "f"}], ")"}], " ", "x"}]]}]}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"d1", ",", "d2", ",", "d3", ",", 
      RowBox[{"d1", "+", "d2", "+", "d3", "+", "d4"}], ",", 
      RowBox[{
       RowBox[{"space", "[", "d4", "]"}], ".", 
       RowBox[{"lens", "[", "f", "]"}], ".", 
       RowBox[{"space", "[", "d3", "]"}], ".", 
       RowBox[{"lens", "[", "f", "]"}], ".", 
       RowBox[{"space", "[", "d2", "]"}], ".", 
       RowBox[{"lens", "[", "f", "]"}], ".", 
       RowBox[{"space", "[", "d1", "]"}]}]}], "}"}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.985686956321752*^9, 3.985686977134197*^9}, {
   3.9856870162960978`*^9, 3.985687020875407*^9}, {3.985687054163028*^9, 
   3.985687184581756*^9}, {3.98568725736939*^9, 3.985687258606496*^9}, {
   3.98568729171515*^9, 3.98568732107718*^9}, 3.9856873729292593`*^9},
 CellLabel->
  "In[589]:=",ExpressionUUID->"bbc3343c-c189-405a-a3a6-7a8fcb2cc149"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"1", "+", 
     RowBox[{"f", " ", "x", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"d4", " ", "x"}], "-", 
        RowBox[{"f", " ", "x"}]}], ")"}]}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"d4", "-", "f"}], ")"}], " ", 
     SuperscriptBox["x", "2"]}]], ",", 
   RowBox[{"f", " ", 
    RowBox[{"(", 
     RowBox[{"2", "-", 
      RowBox[{"d4", " ", "x"}], "+", 
      RowBox[{"f", " ", "x"}]}], ")"}]}], ",", 
   FractionBox[
    RowBox[{"f", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "d4", " ", "x"}], "+", 
       RowBox[{"f", " ", "x"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "d4"}], "+", "f"}], ")"}], " ", "x"}]], ",", 
   FractionBox[
    RowBox[{"1", "+", 
     RowBox[{"x", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["d4", "2"], " ", "x"}], "+", 
        RowBox[{"f", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"d4", "-", "f"}], ")"}], " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"d4", " ", "x"}], "+", 
              RowBox[{"f", " ", "x"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"d4", "-", "f"}], ")"}], " ", 
     SuperscriptBox["x", "2"]}]], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", 
        FractionBox["1", "x"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.985686978492235*^9, 3.985687021776667*^9, 3.985687060242877*^9, 
   3.985687097627926*^9, 3.985687139944581*^9, {3.985687170573896*^9, 
   3.985687185015723*^9}, 3.985687262719883*^9, {3.9856872932248297`*^9, 
   3.985687323279995*^9}, 3.985687374155796*^9},
 CellLabel->
  "Out[589]=",ExpressionUUID->"3fe44cf4-8b90-49ac-b8d6-307ccbdb1b13"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], "+", 
     FractionBox["d3", "f"], "+", 
     RowBox[{"d1", " ", "x"}], "-", 
     RowBox[{"f", " ", "x"}]}], "==", "0"}], ",", " ", "d1"}], "]"}]], "Input",\

 CellChangeTimes->{{3.985686995280574*^9, 3.985687006654149*^9}},
 CellLabel->
  "In[577]:=",ExpressionUUID->"80472a0e-34f1-4b9c-8b08-9c366b505b00"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"d1", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "d3"}], "+", 
      RowBox[{"2", " ", "f"}], "+", 
      RowBox[{
       SuperscriptBox["f", "2"], " ", "x"}]}], 
     RowBox[{"f", " ", "x"}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.985687007612235*^9},
 CellLabel->
  "Out[577]=",ExpressionUUID->"3937f18e-3023-464d-8225-22b01d82a9ff"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"f", "+", 
      RowBox[{"d3", " ", "d4", " ", "x"}], "+", 
      RowBox[{"f", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "d3"}], "-", 
         RowBox[{"2", " ", "d4"}], "+", "f"}], ")"}], " ", "x"}]}], 
     RowBox[{"d3", "-", 
      RowBox[{"2", " ", "f"}]}]], "==", "0"}], ",", " ", "d3"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.985686995280574*^9, 3.985687006654149*^9}, {
  3.985687040104641*^9, 3.985687046973483*^9}},
 CellLabel->
  "In[579]:=",ExpressionUUID->"1ecbd2a9-e8f9-4a52-80b3-549a7e59f45e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"d3", "\[Rule]", 
    FractionBox[
     RowBox[{"f", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "d4", " ", "x"}], "+", 
        RowBox[{"f", " ", "x"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d4"}], "+", "f"}], ")"}], " ", "x"}]]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9856870476269608`*^9},
 CellLabel->
  "Out[579]=",ExpressionUUID->"69628ee9-d6fc-4a59-ae56-3f2826d81c1e"]
}, Open  ]],

Cell[BoxData[
 FractionBox[
  RowBox[{"1", "+", 
   RowBox[{"x", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["d4", "2"], " ", "x"}], "+", 
      RowBox[{"f", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d4", "-", "f"}], ")"}], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"4", "-", 
            RowBox[{"d4", " ", "x"}], "+", 
            RowBox[{"f", " ", "x"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"d4", "-", "f"}], ")"}], " ", 
   SuperscriptBox["x", "2"]}]]], "Input",
 CellChangeTimes->{{3.985687220827516*^9, 
  3.985687237027972*^9}},ExpressionUUID->"07571100-b85b-4087-b960-\
e36ff281c304"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.9856872180608892`*^9},ExpressionUUID->"bd45185d-b1d8-4d06-a16d-\
7be42f061f16"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"space", "[", "d4", "]"}], ".", 
   RowBox[{"lens", "[", "1", "]"}], ".", 
   RowBox[{"space", "[", "2", "]"}], ".", 
   RowBox[{"lens", "[", "1", "]"}], ".", 
   RowBox[{"space", "[", 
    RowBox[{"3", "-", "d4"}], "]"}], ".", 
   RowBox[{"lens", "[", "1", "]"}], ".", 
   RowBox[{"space", "[", "1", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.985687357435274*^9, 3.9856873575576878`*^9}, {
  3.985687500949213*^9, 3.98568757637134*^9}},
 CellLabel->
  "In[598]:=",ExpressionUUID->"d61c8824-4b80-4791-8c43-8b8969e0a00c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.985687505852788*^9, 3.985687576797098*^9}},
 CellLabel->
  "Out[598]=",ExpressionUUID->"04ca2f07-320e-4e13-981e-39c9f00f81e1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"f", "=", "1"}], ",", 
      RowBox[{"x", "=", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{"f", " ", "x", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"d4", " ", "x"}], "-", 
           RowBox[{"f", " ", "x"}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"d4", "-", "f"}], ")"}], " ", 
        SuperscriptBox["x", "2"]}]], ",", 
      RowBox[{"f", " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"d4", " ", "x"}], "+", 
         RowBox[{"f", " ", "x"}]}], ")"}]}], ",", 
      FractionBox[
       RowBox[{"f", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "d4", " ", "x"}], "+", 
          RowBox[{"f", " ", "x"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "d4"}], "+", "f"}], ")"}], " ", "x"}]], ",", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{"x", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["d4", "2"], " ", "x"}], "+", 
           RowBox[{"f", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"d4", "-", "f"}], ")"}], " ", "x", " ", 
               RowBox[{"(", 
                RowBox[{"4", "-", 
                 RowBox[{"d4", " ", "x"}], "+", 
                 RowBox[{"f", " ", "x"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"d4", "-", "f"}], ")"}], " ", 
        SuperscriptBox["x", "2"]}]], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["1", "x"]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9856874290059967`*^9, 3.985687473681684*^9}},
 CellLabel->
  "In[592]:=",ExpressionUUID->"20e5566b-bb0a-4c84-8448-f513c4ff45a9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"3", "-", "d4"}], ",", "2", ",", "6", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.985687448945805*^9, 3.985687474421845*^9}},
 CellLabel->
  "Out[592]=",ExpressionUUID->"2879a2a4-a51e-429c-b1fb-b3b5cabab84d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"d1", ",", "d2", ",", "d3"}], "]"}], ";"}]], "Input",
 CellLabel->
  "In[463]:=",ExpressionUUID->"b144d986-8508-445d-801f-2e45dbf196fb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"M", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"space", "[", "d1", "]"}], ".", 
     RowBox[{"lens", "[", "4", "]"}], ".", 
     RowBox[{"space", "[", "d2", "]"}], ".", 
     RowBox[{"lens", "[", "4", "]"}], ".", 
     RowBox[{"space", "[", "d3", "]"}], ".", 
     RowBox[{"lens", "[", "4", "]"}], ".", 
     RowBox[{"space", "[", "d4", "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.985792193370502*^9, 3.9857923320577106`*^9}, {
  3.985792368737525*^9, 3.985792440990281*^9}, {3.9857924720467873`*^9, 
  3.9857925121761723`*^9}, {3.985792558752845*^9, 3.985792575662065*^9}, {
  3.985792606040785*^9, 3.9857927686092587`*^9}},
 CellLabel->
  "In[482]:=",ExpressionUUID->"e19e1f66-68ca-4d06-a2aa-730e83f5c447"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "64"], " ", 
      RowBox[{"(", 
       RowBox[{"64", "+", 
        RowBox[{"8", " ", "d1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "d2"}], ")"}]}], "-", 
        RowBox[{"32", " ", "d2"}], "-", 
        RowBox[{"d1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "d2"}], ")"}], " ", "d3"}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d2"}], ")"}], " ", "d3"}]}], ")"}]}], 
     ",", 
     RowBox[{
      FractionBox["1", "64"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", "d1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "d2"}], ")"}]}], "+", 
           RowBox[{"d1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", "d2"}], ")"}], " ", "d3"}], "-", 
           RowBox[{"4", " ", "d2", " ", "d3"}], "+", 
           RowBox[{"16", " ", 
            RowBox[{"(", 
             RowBox[{"d2", "+", "d3"}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"64", "+", 
           RowBox[{"8", " ", "d1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", "d2"}], ")"}]}], "-", 
           RowBox[{"32", " ", "d2"}], "-", 
           RowBox[{"d1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", "d2"}], ")"}], " ", "d3"}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "d2"}], ")"}], " ", "d3"}]}], ")"}], 
         " ", "d4"}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "64"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "d2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "d3"}], ")"}]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "d3"}], ")"}]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "64"], " ", 
      RowBox[{"(", 
       RowBox[{"64", "+", 
        RowBox[{"8", " ", "d3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d4"}], ")"}]}], "-", 
        RowBox[{"d2", " ", "d3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d4"}], ")"}]}], "+", 
        RowBox[{"8", " ", "d2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d4"}], ")"}]}], "-", 
        RowBox[{"48", " ", "d4"}]}], ")"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.985792576228797*^9, {3.9857926151597424`*^9, 3.985792650438787*^9}, 
   3.985792689120714*^9, {3.985792719517318*^9, 3.985792744689249*^9}, 
   3.985792774942505*^9, 3.985793041868528*^9},
 CellLabel->
  "Out[482]=",ExpressionUUID->"6a1b2fa9-df91-4a19-9c79-8e0f17ba4f56"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.98579254838993*^9, 
  3.985792563766077*^9}},ExpressionUUID->"8cb82a57-1ce9-4f22-8943-\
57536728b312"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", "64"], " ", 
       RowBox[{"(", 
        RowBox[{"64", "+", 
         RowBox[{"8", " ", "d1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", "d2"}], ")"}]}], "-", 
         RowBox[{"32", " ", "d2"}], "-", 
         RowBox[{"d1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "8"}], "+", "d2"}], ")"}], " ", "d3"}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d2"}], ")"}], " ", "d3"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "64"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", "d1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "d2"}], ")"}]}], "+", 
            RowBox[{"d1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", "d2"}], ")"}], " ", "d3"}], "-", 
            RowBox[{"4", " ", "d2", " ", "d3"}], "+", 
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{"d2", "+", "d3"}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"64", "+", 
            RowBox[{"8", " ", "d1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", "d2"}], ")"}]}], "-", 
            RowBox[{"32", " ", "d2"}], "-", 
            RowBox[{"d1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", "d2"}], ")"}], " ", "d3"}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "d2"}], ")"}], " ", "d3"}]}], ")"}], 
          " ", "d4"}]}], ")"}]}]},
     {
      RowBox[{
       FractionBox["1", "64"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "d2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "8"}], "+", "d3"}], ")"}]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", "d3"}], ")"}]}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "64"], " ", 
       RowBox[{"(", 
        RowBox[{"64", "+", 
         RowBox[{"8", " ", "d3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d4"}], ")"}]}], "-", 
         RowBox[{"d2", " ", "d3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d4"}], ")"}]}], "+", 
         RowBox[{"8", " ", "d2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d4"}], ")"}]}], "-", 
         RowBox[{"48", " ", "d4"}]}], ")"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.985792549097753*^9},
 CellLabel->
  "Out[426]//MatrixForm=",ExpressionUUID->"c33b9895-3ea2-49cb-bdc1-\
0e38cf45fdc5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}], "==", "2"}], ",", 
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1"}], "]"}], "]"}], "==", "0"}], ",", 
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}], "==", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"d1", ",", "d2", ",", "d3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.985791992056737*^9, 3.985792055746971*^9}, {
  3.985792337003559*^9, 3.985792359335348*^9}, {3.985792416680808*^9, 
  3.985792421503358*^9}, {3.985792518901432*^9, 3.985792620244807*^9}, {
  3.985792659074363*^9, 3.9857926669642277`*^9}, {3.985792697430602*^9, 
  3.98579272608473*^9}, {3.9857927802539062`*^9, 3.985792820390305*^9}},
 CellLabel->
  "In[468]:=",ExpressionUUID->"54f85b7b-dfff-42f9-b0f1-f378a5098636"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"d1", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "+", "d4"}], ")"}]}]}], ",", 
    RowBox[{"d2", "\[Rule]", "10"}], ",", 
    RowBox[{"d3", "\[Rule]", "16"}]}], "}"}], "}"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"space", "[", 
    RowBox[{"28", "-", 
     RowBox[{"4", " ", "d4"}]}], "]"}], ".", 
   RowBox[{"lens", "[", "4", "]"}], ".", 
   RowBox[{"space", "[", "10", "]"}], ".", 
   RowBox[{"lens", "[", "4", "]"}], ".", 
   RowBox[{"space", "[", "16", "]"}], ".", 
   RowBox[{"lens", "[", "4", "]"}], ".", 
   RowBox[{"space", "[", "d4", "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.98579284730267*^9, 3.985792877731237*^9}, {
  3.9857929329670153`*^9, 3.985792966707924*^9}, {3.985793036446299*^9, 
  3.9857930367597*^9}},
 CellLabel->
  "In[480]:=",ExpressionUUID->"fc98ef59-ed24-4576-a756-1b1758f2f395"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"d1", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "+", "d4"}], ")"}]}]}], ",", 
    RowBox[{"d2", "\[Rule]", "10"}], ",", 
    RowBox[{"d3", "\[Rule]", "16"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.9857929427150087`*^9, 3.9857929676128073`*^9}, 
   3.9857930382076073`*^9},
 CellLabel->
  "Out[480]=",ExpressionUUID->"c4b5a06e-343f-4f26-9a16-8a9363fbedea"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["1", "2"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9857929427150087`*^9, 3.9857929676128073`*^9}, 
   3.985793038208631*^9},
 CellLabel->
  "Out[481]=",ExpressionUUID->"4b212e95-2fe2-4026-a9df-9812231ccf4f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "4"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "+", "d4"}], ")"}]}], "+", "10", "+", "16", "+", 
    "d4"}], "]"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.985792891702582*^9, 3.985792919664115*^9}},
 CellLabel->
  "In[472]:=",ExpressionUUID->"a6c644de-77cf-4f77-b40b-ef0fc762bdd7"],

Cell[BoxData[
 RowBox[{"54", "-", 
  RowBox[{"3", " ", "d4"}]}]], "Output",
 CellChangeTimes->{{3.985792881651681*^9, 3.985792920266843*^9}},
 CellLabel->
  "Out[472]=",ExpressionUUID->"ed0ae953-008d-4539-9755-2c710bf4489f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["M"], "Input",
 CellChangeTimes->{3.985793020399502*^9},
 CellLabel->
  "In[479]:=",ExpressionUUID->"3edcdb6e-6d3d-4ed9-bdeb-1a3f3837fa87"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["1", "2"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.985793020752049*^9},
 CellLabel->
  "Out[479]=",ExpressionUUID->"64a65897-1ee5-4e6b-aaf0-b41d004e19d1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}], "==", "0"}], ",", 
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1"}], "]"}], "]"}], "==", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "2"}], "]"}], "]"}], "==", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"d1", ",", "d2", ",", "d3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.985792996342064*^9, 3.985793015816011*^9}, {
   3.985793048649535*^9, 3.985793049430215*^9}, 3.985793138694579*^9},
 CellLabel->
  "In[486]:=",ExpressionUUID->"23219adb-4e18-4ff1-8f09-abec5e37f21c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"d1", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "11"}], "+", 
       RowBox[{"4", " ", "d4"}]}], 
      RowBox[{
       RowBox[{"-", "4"}], "+", "d4"}]]}], ",", 
    RowBox[{"d2", "\[Rule]", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "d4"}], ")"}]}]}], ",", 
    RowBox[{"d3", "\[Rule]", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "d4"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "4"}], "+", "d4"}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.985793012674037*^9, 3.9857930164430323`*^9}, 
   3.985793049971984*^9, 3.985793139420999*^9},
 CellLabel->
  "Out[486]=",ExpressionUUID->"de126e84-afcf-4548-bf25-72a089e5a4eb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"space", "[", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "11"}], "+", 
       RowBox[{"4", " ", "d4"}]}], 
      RowBox[{
       RowBox[{"-", "4"}], "+", "d4"}]], "]"}], ".", 
    RowBox[{"lens", "[", "4", "]"}], ".", 
    RowBox[{"space", "[", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "d4"}], ")"}]}], "]"}], ".", 
    RowBox[{"lens", "[", "4", "]"}], ".", 
    RowBox[{"space", "[", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "d4"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "4"}], "+", "d4"}]], "]"}], ".", 
    RowBox[{"lens", "[", "4", "]"}], ".", 
    RowBox[{"space", "[", "d4", "]"}]}], "]"}], "//", "MatrixForm"}]], "Input",\

 CellChangeTimes->{{3.98579307409065*^9, 3.985793098193071*^9}, {
  3.98579314635011*^9, 3.985793157318878*^9}, {3.9857931915009203`*^9, 
  3.985793212232957*^9}},ExpressionUUID->"23fde1c3-4931-48b3-950f-\
872fde17b337"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "1"},
     {
      RowBox[{"-", "1"}], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9857930925008574`*^9, 3.985793098604051*^9}, 
   3.985793160006016*^9},
 CellLabel->
  "Out[487]//MatrixForm=",ExpressionUUID->"dbf71e27-5441-431e-84fc-\
78777d0de1e8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"d4", "=", "0.2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"-", "11"}], "+", 
         RowBox[{"4", " ", "d4"}]}], 
        RowBox[{
         RowBox[{"-", "4"}], "+", "d4"}]], ",", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d4"}], ")"}]}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "d4"}]}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d4"}]], "+", "d4"}]}], "}"}]}], "]"}], 
   "]"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.9857931668711157`*^9, 3.985793414059071*^9}},
 CellLabel->
  "In[510]:=",ExpressionUUID->"7252afff-3122-4b1b-934a-ef0f413f0a0c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.684210526315789`", ",", 
   RowBox[{"-", "7.2`"}], ",", "2.936842105263158`"}], "}"}]], "Output",
 CellChangeTimes->{{3.985793368961975*^9, 3.985793415942644*^9}},
 CellLabel->
  "Out[510]=",ExpressionUUID->"2dc63577-59c0-465b-af63-2677e9cb1906"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9857921838091288`*^9, 
  3.985792185579636*^9}},ExpressionUUID->"8eec91fe-6ba0-47cd-b9ea-\
a5031fd2317c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"M", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"space", "[", "d1", "]"}], ".", 
    RowBox[{"lens", "[", "1", "]"}], ".", 
    RowBox[{"space", "[", "d2", "]"}], ".", 
    RowBox[{"lens", "[", "1", "]"}], ".", 
    RowBox[{"space", "[", "d3", "]"}], ".", 
    RowBox[{"lens", "[", "1", "]"}], ".", 
    RowBox[{"space", "[", "d4", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"M2", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"space", "[", "d1", "]"}], ".", 
    RowBox[{"lens", "[", "1", "]"}], ".", 
    RowBox[{"space", "[", "d2", "]"}], ".", 
    RowBox[{"lens", "[", "1", "]"}], ".", 
    RowBox[{"space", "[", "d3", "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.985793456332357*^9, 3.985793457032999*^9}, {
  3.985793490261054*^9, 3.9857935646517577`*^9}, {3.985794934994911*^9, 
  3.985794970628591*^9}, {3.985822718016754*^9, 3.985822722778366*^9}, {
  3.985822979944763*^9, 3.985822989535043*^9}},
 CellLabel->
  "In[655]:=",ExpressionUUID->"35813fb3-ceb7-46ac-ae69-83932d73d386"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "+", 
      RowBox[{"d2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d3"}], ")"}]}], "-", "d3", "+", 
      RowBox[{"d1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "-", 
         RowBox[{"d2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d3"}], ")"}]}], "+", 
         RowBox[{"2", " ", "d3"}]}], ")"}]}]}], ",", 
     RowBox[{"d2", "+", "d3", "-", 
      RowBox[{"d2", " ", "d3"}], "+", "d4", "+", 
      RowBox[{"d2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d3"}], ")"}], " ", "d4"}], "-", 
      RowBox[{"d3", " ", "d4"}], "-", 
      RowBox[{"d1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d2", "+", 
         RowBox[{"2", " ", "d3"}], "-", 
         RowBox[{"d2", " ", "d3"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"d2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "d3"}], ")"}]}], "-", 
            RowBox[{"2", " ", "d3"}]}], ")"}], " ", "d4"}]}], ")"}]}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], "-", 
      RowBox[{"d2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d3"}], ")"}]}], "+", 
      RowBox[{"2", " ", "d3"}]}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "d3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d4"}], ")"}]}], "-", 
      RowBox[{"3", " ", "d4"}], "+", 
      RowBox[{"d2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d3", "+", 
         RowBox[{"2", " ", "d4"}], "-", 
         RowBox[{"d3", " ", "d4"}]}], ")"}]}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9857934669387503`*^9, {3.985793497942009*^9, 3.985793565713093*^9}, {
   3.985794935937475*^9, 3.985794971314643*^9}, 3.985822723771721*^9, 
   3.98582302579712*^9},
 CellLabel->
  "Out[655]=",ExpressionUUID->"df05f5a3-2dd3-4e59-b22d-d85a3b674c14"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "+", 
      RowBox[{"d1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d2"}], ")"}]}], "-", "d2"}], ",", 
     RowBox[{"d1", "+", "d2", "+", 
      RowBox[{"d1", " ", "d2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d3"}], ")"}]}], "+", "d3", "-", 
      RowBox[{"2", " ", "d1", " ", "d3"}], "-", 
      RowBox[{"d2", " ", "d3"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "+", "d2"}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"d2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d3"}], ")"}]}], "-", 
      RowBox[{"2", " ", "d3"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9857934669387503`*^9, {3.985793497942009*^9, 3.985793565713093*^9}, {
   3.985794935937475*^9, 3.985794971314643*^9}, 3.985822723771721*^9, 
   3.985823025813339*^9},
 CellLabel->
  "Out[656]=",ExpressionUUID->"8e0d0c9f-1671-4338-83c7-ec18e423a68b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"d4", "=", 
     RowBox[{"3", "/", "2"}]}], "}"}], ",", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], "==", "2"}], ",", 
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "1"}], "]"}], "]"}], "==", "0"}], ",", 
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2"}], "]"}], "]"}], "==", "0"}], ",", 
       RowBox[{
        RowBox[{"d1", "+", "d2", "+", "d3", "+", "d4"}], "==", "d"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"d1", ",", "d2", ",", "d3", ",", "d"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"d4", "=", "2"}], "}"}], ",", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], "==", "1"}], ",", 
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "1"}], "]"}], "]"}], "==", "0"}], ",", 
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2"}], "]"}], "]"}], "==", "0"}], ",", 
       RowBox[{
        RowBox[{"d1", "+", "d2", "+", "d3", "+", "d4"}], "==", "d"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"d1", ",", "d2", ",", "d3", ",", "d"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"d4", "=", "2"}], "}"}], ",", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], "==", "0"}], ",", 
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "1"}], "]"}], "]"}], "==", "1"}], ",", 
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "2"}], "]"}], "]"}], "==", "0"}], ",", 
       RowBox[{
        RowBox[{"d1", "+", "d2", "+", "d3", "+", "d4"}], "==", "d"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"d1", ",", "d2", ",", "d3", ",", "d"}], "}"}]}], "]"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.9857935224962606`*^9, 3.9857935236659408`*^9}, {
   3.985793585086431*^9, 3.985793638579348*^9}, {3.9857948152078757`*^9, 
   3.985794942240861*^9}, {3.98582273470154*^9, 3.985822929879963*^9}, {
   3.9858230032189093`*^9, 3.985823160116551*^9}, {3.985823407126768*^9, 
   3.985823421897772*^9}, 3.9858234991890993`*^9, {3.985823615055448*^9, 
   3.9858236226889544`*^9}},
 CellLabel->
  "In[726]:=",ExpressionUUID->"c8400134-5b68-4c8d-bd74-2b63e74dce66"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"d1", "\[Rule]", "1"}], ",", 
    RowBox[{"d2", "\[Rule]", 
     FractionBox["5", "2"]}], ",", 
    RowBox[{"d3", "\[Rule]", "4"}], ",", 
    RowBox[{"d", "\[Rule]", "9"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.985822834359333*^9, 3.985822852605212*^9}, {
   3.9858229030048637`*^9, 3.985822930458604*^9}, {3.985823021346581*^9, 
   3.985823160557654*^9}, {3.985823408294804*^9, 3.985823422440999*^9}, 
   3.9858235001213093`*^9, 3.985823625897052*^9},
 CellLabel->
  "Out[726]=",ExpressionUUID->"072eeec4-5c94-45b9-8d78-c15727225cf1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"d1", "\[Rule]", "1"}], ",", 
    RowBox[{"d2", "\[Rule]", "3"}], ",", 
    RowBox[{"d3", "\[Rule]", "3"}], ",", 
    RowBox[{"d", "\[Rule]", "9"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.985822834359333*^9, 3.985822852605212*^9}, {
   3.9858229030048637`*^9, 3.985822930458604*^9}, {3.985823021346581*^9, 
   3.985823160557654*^9}, {3.985823408294804*^9, 3.985823422440999*^9}, 
   3.9858235001213093`*^9, 3.985823625897958*^9},
 CellLabel->
  "Out[727]=",ExpressionUUID->"028df9a9-de3c-4cef-bff3-adccc39bebd7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"d1", "\[Rule]", "1"}], ",", 
    RowBox[{"d2", "\[Rule]", "1"}], ",", 
    RowBox[{"d3", "\[Rule]", "2"}], ",", 
    RowBox[{"d", "\[Rule]", "6"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.985822834359333*^9, 3.985822852605212*^9}, {
   3.9858229030048637`*^9, 3.985822930458604*^9}, {3.985823021346581*^9, 
   3.985823160557654*^9}, {3.985823408294804*^9, 3.985823422440999*^9}, 
   3.9858235001213093`*^9, 3.985823625898651*^9},
 CellLabel->
  "Out[728]=",ExpressionUUID->"5176dc28-4032-487f-bb45-31cbb93e325e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"space", "[", "3", "]"}], ".", 
    RowBox[{"lens", "[", "1", "]"}], ".", 
    RowBox[{"space", "[", "3", "]"}], ".", 
    RowBox[{"lens", "[", "1", "]"}], ".", 
    RowBox[{"space", "[", "4", "]"}], ".", 
    RowBox[{"lens", "[", "1", "]"}], ".", 
    RowBox[{"space", "[", "2", "]"}]}], "]"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{"9", "+", "12", "+", "28", "+", "5"}]}], "Input",
 CellChangeTimes->{{3.9857936522860336`*^9, 3.985793662343993*^9}, {
  3.985793759082677*^9, 3.985793764838364*^9}, {3.9857938141951513`*^9, 
  3.985793816603371*^9}, {3.985823373022664*^9, 3.985823442470497*^9}, {
  3.985823520642455*^9, 3.985823531216579*^9}},
 CellLabel->
  "In[724]:=",ExpressionUUID->"b7e6b74f-db0b-4582-b2bf-d5a5f1c0924a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "1"},
     {
      RowBox[{"-", "1"}], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.985793662817039*^9, 3.985793765374747*^9, 3.985793816955307*^9, 
   3.985793956860955*^9, 3.9858233992839108`*^9, {3.9858234359353237`*^9, 
   3.985823442948126*^9}, 3.9858235340477047`*^9},
 CellLabel->
  "Out[724]//MatrixForm=",ExpressionUUID->"84e111fc-1555-4a2f-b9d8-\
8594f8336c4d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"space", "[", "3", "]"}], ".", 
  RowBox[{"lens", "[", "1", "]"}], ".", 
  RowBox[{"space", "[", "3", "]"}], ".", 
  RowBox[{"lens", "[", "1", "]"}], ".", 
  RowBox[{"space", "[", "4", "]"}], ".", 
  RowBox[{"lens", "[", "1", "]"}], ".", 
  RowBox[{"space", "[", "2", "]"}]}]], "Input",
 CellChangeTimes->{{3.985823735341856*^9, 3.9858237399637403`*^9}, {
  3.985824563702293*^9, 3.985824564314989*^9}},
 CellLabel->
  "In[730]:=",ExpressionUUID->"d6259ac8-a604-48dc-a369-7cecd7c70e24"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.985793662817039*^9, 3.985793765374747*^9, 3.985793816955307*^9, 
   3.985793956860955*^9, 3.9858233992839108`*^9, {3.9858234359353237`*^9, 
   3.985823442948126*^9}, 3.985823534048637*^9, 3.985823740828327*^9, 
   3.9858245649226913`*^9},
 CellLabel->
  "Out[730]=",ExpressionUUID->"564cadb3-a2e6-4804-9949-5093fbb95194"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.985793942089138*^9, 
  3.9857939537982264`*^9}},ExpressionUUID->"ae8ff0a3-e654-4a0f-b537-\
9d48d8a36435"],

Cell[BoxData[
 FractionBox["9", "2"]], "Output",
 CellChangeTimes->{
  3.985793662817039*^9, 3.9857937653747463`*^9, 3.985793816956094*^9, {
   3.9857939433558598`*^9, 3.985793945349421*^9}},
 CellLabel->
  "Out[563]=",ExpressionUUID->"82c3dc78-112c-4608-a2bf-295a4cf2524e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"d4", "=", "5"}], "}"}], ",", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], "==", "1"}], ",", 
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "1"}], "]"}], "]"}], "==", "0"}], ",", 
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2"}], "]"}], "]"}], "==", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"d1", ",", "d2", ",", "d3"}], "}"}]}], "]"}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.9857936750129843`*^9, 3.985793687429324*^9}, {
  3.9857937229771557`*^9, 3.985793733197177*^9}},
 CellLabel->
  "In[546]:=",ExpressionUUID->"e370d115-9f97-4a0e-9ff8-d934ad5461af"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"d1", "\[Rule]", "7"}], ",", 
    RowBox[{"d2", "\[Rule]", "12"}], ",", 
    RowBox[{"d3", "\[Rule]", "12"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.985793688056576*^9, {3.985793723764092*^9, 3.985793733553123*^9}},
 CellLabel->
  "Out[546]=",ExpressionUUID->"3bcce340-188e-4eb1-a2dc-3414cfec7910"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"space", "[", "7", "]"}], ".", 
    RowBox[{"lens", "[", "4", "]"}], ".", 
    RowBox[{"space", "[", "12", "]"}], ".", 
    RowBox[{"lens", "[", "4", "]"}], ".", 
    RowBox[{"space", "[", "12", "]"}], ".", 
    RowBox[{"lens", "[", "4", "]"}], ".", 
    RowBox[{"space", "[", "5", "]"}]}], "]"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{"7", "+", "12", "+", "12", "+", "5"}]}], "Input",
 CellChangeTimes->{{3.9857936999233027`*^9, 3.9857937549843903`*^9}, {
  3.9857937965727673`*^9, 3.9857938048781013`*^9}},
 CellLabel->
  "In[552]:=",ExpressionUUID->"f6b26ed2-9179-4755-9441-7f379deabd39"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0"},
     {"0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.98579380687285*^9},
 CellLabel->
  "Out[552]//MatrixForm=",ExpressionUUID->"6f35dbba-2454-4954-892f-\
ba15082ab23b"],

Cell[BoxData["36"], "Output",
 CellChangeTimes->{3.985793806875046*^9},
 CellLabel->
  "Out[553]=",ExpressionUUID->"bb7b4183-be61-41fb-a600-209ea90f6614"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"d4", "=", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{"space", "[", 
         RowBox[{"28", "-", 
          RowBox[{"4", " ", "d4"}]}], "]"}], ".", 
        RowBox[{"lens", "[", "4", "]"}], ".", 
        RowBox[{"space", "[", "10", "]"}], ".", 
        RowBox[{"lens", "[", "4", "]"}], ".", 
        RowBox[{"space", "[", "16", "]"}], ".", 
        RowBox[{"lens", "[", "4", "]"}], ".", 
        RowBox[{"space", "[", "d4", "]"}]}], "]"}], "//", "MatrixForm"}], ",", 
     RowBox[{"28", "-", 
      RowBox[{"4", " ", "d4"}], "+", "10", "+", "16", "+", "d4"}]}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.985793866798637*^9, 3.9857939345232763`*^9}, {
  3.985794005881082*^9, 3.985794019112916*^9}},
 CellLabel->
  "In[575]:=",ExpressionUUID->"8350c157-957e-466c-913c-cd76a57a201a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"2", "0"},
       {"0", 
        FractionBox["1", "2"]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", "36"}], "}"}]], "Output",
 CellChangeTimes->{3.985794063486013*^9},
 CellLabel->
  "Out[575]=",ExpressionUUID->"ab3a953d-32d4-4102-a043-7e34d8fa8254"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"space", "[", "1", "]"}], ".", 
   RowBox[{"lens", "[", "4", "]"}], ".", 
   RowBox[{"space", "[", "10", "]"}], ".", 
   RowBox[{"lens", "[", "4", "]"}], ".", 
   RowBox[{"space", "[", "16", "]"}], ".", 
   RowBox[{"lens", "[", "4", "]"}], ".", 
   RowBox[{"space", "[", "6", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.985794044104667*^9, 3.985794057856205*^9}, {
  3.985822700483736*^9, 
  3.9858227005889893`*^9}},ExpressionUUID->"f853ea9d-6a70-457b-b1d0-\
051bbaa6cbba"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["1", "2"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.985793884097327*^9, {3.985793921434478*^9, 3.985793934885151*^9}, {
   3.9857940076792316`*^9, 3.98579401998003*^9}, {3.985794050186364*^9, 
   3.985794058319703*^9}},
 CellLabel->
  "Out[574]=",ExpressionUUID->"ac2c3b28-fd45-4e5b-bb19-62a0c9c5fab3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GCD", "[", 
  RowBox[{"54", ",", "36", ",", "36"}], "]"}]], "Input",
 CellChangeTimes->{{3.985793960456167*^9, 3.985793975760397*^9}, {
  3.985794023747308*^9, 3.985794024081238*^9}, {3.9857941447802563`*^9, 
  3.9857941448177643`*^9}},
 CellLabel->
  "In[576]:=",ExpressionUUID->"af5c4552-d924-4753-82ea-b203c8a35215"],

Cell[BoxData["18"], "Output",
 CellChangeTimes->{3.985793976240591*^9, 3.98579402444825*^9, 
  3.9857941457790337`*^9},
 CellLabel->
  "Out[576]=",ExpressionUUID->"8ab3c951-6045-4618-9582-3d501c9d58b8"]
}, Open  ]]
},
WindowSize->{1280, 1387},
WindowMargins->{{-1280, Automatic}, {Automatic, 0}},
Magnification:>2. Inherited,
FrontEndVersion->"14.1 for Mac OS X x86 (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2e4dd8b0-907e-4b61-855d-48ae78a7001b"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 662, 21, 99, "Input",ExpressionUUID->"f1cafa9d-8c04-4e25-b587-80e8535678d9"],
Cell[1219, 43, 211, 4, 67, "Text",ExpressionUUID->"08c79798-804b-408a-ad5b-1553cdcaa296"],
Cell[CellGroupData[{
Cell[1455, 51, 2076, 48, 475, "Input",ExpressionUUID->"6a21ca6e-2283-4702-a53c-05317e487ecc"],
Cell[CellGroupData[{
Cell[3556, 103, 907, 27, 81, "Print",ExpressionUUID->"44e3713d-758f-4120-a489-0ec24fa5a0dd"],
Cell[4466, 132, 860, 25, 69, "Print",ExpressionUUID->"8a224eb3-eadb-4024-9002-d1f2de2dc82c"],
Cell[5329, 159, 889, 26, 69, "Print",ExpressionUUID->"2d356751-fa34-4572-8eeb-6876a54d0394"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[6267, 191, 458, 10, 155, "Input",ExpressionUUID->"addbe18a-b941-40a2-9ec6-858504ad1aee"],
Cell[6728, 203, 694, 21, 131, "Output",ExpressionUUID->"320cdf5c-3b16-4b84-8e77-9cb6fc72b95f"],
Cell[7425, 226, 691, 21, 151, "Output",ExpressionUUID->"0283fd03-2df2-48d0-bd50-dd6a22d001c1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8153, 252, 672, 20, 84, "Input",ExpressionUUID->"e8962510-3f80-448a-844d-3a3f66a70f72"],
Cell[8828, 274, 918, 29, 131, "Output",ExpressionUUID->"44c8e244-c5f7-4287-890b-f48446022d82"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9783, 308, 622, 13, 58, "Input",ExpressionUUID->"6d374992-4556-493a-89c2-8db2084dee57"],
Cell[10408, 323, 1660, 51, 204, "Output",ExpressionUUID->"38ff7b5b-99ce-4df6-9418-506b9f6e8e8c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12105, 379, 314, 6, 84, "Input",ExpressionUUID->"54a3bb31-3d4a-47bb-906a-5c2ab48ab38d"],
Cell[12422, 387, 1950, 60, 193, "Output",ExpressionUUID->"0c5de28f-0137-41db-808f-3d5b11737500"]
}, Open  ]],
Cell[14387, 450, 1286, 38, 270, "Input",ExpressionUUID->"9cbc0a1c-400b-4e66-a170-f43484f4f6f9"],
Cell[CellGroupData[{
Cell[15698, 492, 429, 10, 58, "Input",ExpressionUUID->"8b82e760-b3f8-4a5f-bfc4-5dcd70f33fb6"],
Cell[16130, 504, 1638, 51, 204, "Output",ExpressionUUID->"41821463-247c-4f69-836b-4238a995f64a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17805, 560, 1400, 40, 359, "Input",ExpressionUUID->"690ea0dd-f800-444e-bec8-1f528a32f757"],
Cell[19208, 602, 747, 21, 86, "Output",ExpressionUUID->"214eec3b-049f-41ad-924c-7835faa10499"]
}, Open  ]],
Cell[19970, 626, 1084, 28, 263, "Input",ExpressionUUID->"ef4b9634-2fd7-45cb-b4e9-77fb8dd6a17a"],
Cell[CellGroupData[{
Cell[21079, 658, 499, 15, 113, "Input",ExpressionUUID->"d22afa60-b132-40ba-bb2e-431f3178e59f"],
Cell[21581, 675, 2153, 63, 105, "Output",ExpressionUUID->"f14772c6-342f-4f10-9f62-4ad92aed5a40"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23771, 743, 150, 3, 84, "Input",ExpressionUUID->"2f84c87f-e93a-4db1-9b1a-76106e30a81f"],
Cell[23924, 748, 1831, 58, 193, "Output",ExpressionUUID->"2f95daec-27c1-4dd4-a225-c5bf06636f99"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25792, 811, 823, 21, 84, "Input",ExpressionUUID->"058c9b7d-773e-406c-919b-ee75b2d44995"],
Cell[26618, 834, 995, 28, 142, "Output",ExpressionUUID->"8167c28b-df8d-4c86-8df5-b75047bb991f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27650, 867, 403, 12, 112, "Input",ExpressionUUID->"aa012d90-0d9c-4940-b11f-de38a546407a"],
Cell[28056, 881, 432, 13, 66, "Output",ExpressionUUID->"6e0dc615-25b4-42f0-aff5-403753834a48"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28525, 899, 643, 18, 127, "Input",ExpressionUUID->"d93da769-e2d3-4f4d-873c-bcddeb284e72"],
Cell[29171, 919, 335, 8, 66, "Output",ExpressionUUID->"d9e8d210-2286-44d0-b87d-2b526d502d42"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29543, 932, 491, 14, 127, "Input",ExpressionUUID->"e45e8f70-56dc-46e1-866a-52591ead8547"],
Cell[30037, 948, 217, 5, 86, "Output",ExpressionUUID->"c3c0cd08-5590-46bd-adb4-9c0019b3ddec"]
}, Open  ]],
Cell[30269, 956, 1115, 32, 144, "Input",ExpressionUUID->"b7e9a9b4-c1e4-4ef8-8f5d-452b25a6ce9a"],
Cell[CellGroupData[{
Cell[31409, 992, 150, 3, 84, "Input",ExpressionUUID->"b68f85d9-07fd-492e-ad89-24aee83dcf66"],
Cell[31562, 997, 1980, 61, 193, "Output",ExpressionUUID->"e5037610-1b23-4547-a757-744beee05158"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33579, 1063, 825, 24, 144, "Input",ExpressionUUID->"413c9e64-3d46-4ac6-82e4-1372349742e4"],
Cell[34407, 1089, 747, 24, 90, "Output",ExpressionUUID->"52c8b72e-8d00-4087-8eb3-29e8e8d97c4e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35191, 1118, 1211, 34, 113, "Input",ExpressionUUID->"2b9496e0-37e8-437b-b306-5e9966890f6b"],
Cell[36405, 1154, 790, 25, 91, "Output",ExpressionUUID->"af1c4c74-23e5-447c-a6b7-9e22b7b93a76"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37232, 1184, 394, 12, 112, "Input",ExpressionUUID->"01982b77-5930-4c43-b065-e108566db0dd"],
Cell[37629, 1198, 256, 7, 66, "Output",ExpressionUUID->"d637063f-3f9e-4a3d-9624-44e9bdab53f8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37922, 1210, 993, 29, 144, "Input",ExpressionUUID->"2fc98340-2b6c-4ed2-bc82-92ddaf945247"],
Cell[38918, 1241, 363, 10, 86, "Output",ExpressionUUID->"c89fa168-c934-46d6-a3b9-a195d522b7b8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39318, 1256, 659, 19, 127, "Input",ExpressionUUID->"b92c43e1-4939-4ba3-b129-43487f39bb05"],
Cell[39980, 1277, 489, 14, 86, "Output",ExpressionUUID->"911b6377-c086-40c7-bd45-eacabdfc8dec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40506, 1296, 1125, 33, 144, "Input",ExpressionUUID->"6d166fcd-e3c2-4f0c-89aa-ed75e4e4d959"],
Cell[41634, 1331, 977, 30, 98, "Output",ExpressionUUID->"eaad5b07-db71-40b3-a483-f9f7b92e12e1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42648, 1366, 575, 17, 116, "Input",ExpressionUUID->"e4906307-a433-45b7-bc59-da01514c9553"],
Cell[43226, 1385, 483, 15, 89, "Output",ExpressionUUID->"84a2a53a-3606-441e-aa7d-0e8cc2c75524"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43746, 1405, 188, 4, 59, "Input",ExpressionUUID->"14f3904c-aacf-4c06-812c-8c81dd14832a"],
Cell[43937, 1411, 562, 17, 116, "Output",ExpressionUUID->"9ea554b3-b6b7-487e-88d1-5af24d11c140"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44536, 1433, 825, 22, 131, "Input",ExpressionUUID->"e21451f4-1170-4590-bcf9-815834b7163d"],
Cell[45364, 1457, 1515, 42, 248, "Output",ExpressionUUID->"7b2c165f-73f9-4631-8526-0807cd3262e4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46916, 1504, 512, 11, 101, "Input",ExpressionUUID->"dfe32918-6360-44e5-b316-9582a3f84388"],
Cell[47431, 1517, 3905, 119, 659, "Output",ExpressionUUID->"3fdc6564-bdd7-4de2-adc7-4b53797261f5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51373, 1641, 745, 18, 101, "Input",ExpressionUUID->"686c6ed8-adc3-46c3-8fba-8c9bd6673a1b"],
Cell[52121, 1661, 3624, 115, 659, "Output",ExpressionUUID->"c978b022-dbf6-4865-b4a5-fc8b0f4c81ea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55782, 1781, 904, 18, 157, "Input",ExpressionUUID->"8e073005-41c9-4c51-b66f-8246b7d39fb4"],
Cell[56689, 1801, 2038, 59, 164, "Output",ExpressionUUID->"4bd39cd9-6836-4bc7-ac96-48e69d7dc626"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58764, 1865, 1968, 50, 331, "Input",ExpressionUUID->"6ad22c97-2ab2-4526-8859-29ec10b1973a"],
Cell[60735, 1917, 749, 16, 67, "Output",ExpressionUUID->"4d4c9fe8-c33b-42c0-8f4d-0dbd7f3041eb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61521, 1938, 664, 16, 157, "Input",ExpressionUUID->"7673d32d-1129-4d31-a459-bd862bb25c12"],
Cell[62188, 1956, 718, 20, 122, "Output",ExpressionUUID->"d6de75d1-158e-41d3-9ae3-a9f3c058fd4a"]
}, Open  ]],
Cell[62921, 1979, 527, 14, 157, "Input",ExpressionUUID->"017910e0-ae60-4fc6-98d0-5842393c8036"],
Cell[CellGroupData[{
Cell[63473, 1997, 323, 10, 59, "Input",ExpressionUUID->"931c44b3-fb4a-4bc8-82f2-c74665a92e46"],
Cell[63799, 2009, 292, 8, 67, "Output",ExpressionUUID->"46f0f29b-1e76-4a19-9a2a-197962b05db5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64128, 2022, 372, 9, 116, "Input",ExpressionUUID->"6fa22968-ee1e-46c1-8cbb-605dd0f3e0ae"],
Cell[64503, 2033, 300, 7, 67, "Output",ExpressionUUID->"59966779-69b2-4753-90f2-0fad4989de88"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64840, 2045, 237, 4, 86, "Input",ExpressionUUID->"0537720b-a093-4a9e-a836-b1809ced6c78"],
Cell[65080, 2051, 668, 21, 136, "Output",ExpressionUUID->"c8aae477-aa03-47a1-9972-17ddfc1d9dfa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65785, 2077, 382, 9, 86, "Input",ExpressionUUID->"b177e92f-16ab-435b-9556-736b3873e5cf"],
Cell[66170, 2088, 692, 21, 136, "Output",ExpressionUUID->"59638997-3e31-4302-9343-5a6110a964dd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66899, 2114, 487, 12, 86, "Input",ExpressionUUID->"983335a7-d401-48bc-af4f-ce769781991c"],
Cell[67389, 2128, 741, 22, 136, "Output",ExpressionUUID->"8ac6b1a3-dac6-4a2e-b2c6-e9b85d66c84f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68167, 2155, 712, 16, 157, "Input",ExpressionUUID->"eadfa830-9923-4239-ae62-7cd27b7bb336"],
Cell[68882, 2173, 1408, 43, 136, "Output",ExpressionUUID->"0ffef539-ed6f-49ae-af19-42beff983d76"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70327, 2221, 509, 13, 157, "Input",ExpressionUUID->"1c521c8a-34de-4dec-a13c-b69828911b67"],
Cell[70839, 2236, 709, 22, 124, "Output",ExpressionUUID->"eeaf689e-06c3-462c-8ec0-ae78a1049ac0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71585, 2263, 622, 14, 157, "Input",ExpressionUUID->"4774c211-4fb8-42b3-9d59-2aee9d54e48e"],
Cell[72210, 2279, 1741, 52, 164, "Output",ExpressionUUID->"00a89759-f1f1-46b3-ae03-037702ae3ac9"]
}, Open  ]],
Cell[73966, 2334, 207, 4, 86, "Input",ExpressionUUID->"6152aa5f-5636-4dac-8415-06e935dc4a29"],
Cell[CellGroupData[{
Cell[74198, 2342, 1831, 45, 357, "Input",ExpressionUUID->"f93137ee-8271-47ed-9078-dcc4cef04530"],
Cell[76032, 2389, 590, 10, 67, "Output",ExpressionUUID->"819e07fe-efc5-4ab2-ba05-f1eac48ae124"]
}, Open  ]],
Cell[76637, 2402, 170, 2, 59, "Input",ExpressionUUID->"e8848367-0980-44d5-a302-f605639c55b8"],
Cell[CellGroupData[{
Cell[76832, 2408, 422, 13, 114, "Input",ExpressionUUID->"e8e99fd6-69ed-4d03-8152-b31f0c8d66ba"],
Cell[77257, 2423, 1134, 34, 101, "Output",ExpressionUUID->"f3fa4ad7-e705-421e-8d04-e522a4ff6868"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78428, 2462, 1012, 28, 341, "Input",ExpressionUUID->"25774a3b-9a67-4cfb-8079-2ed63fb19265"],
Cell[79443, 2492, 744, 23, 136, "Output",ExpressionUUID->"4b3c9f10-f791-4c0b-800f-d5aa60d684a6"],
Cell[80190, 2517, 697, 21, 122, "Output",ExpressionUUID->"5767baa4-cfd7-444b-bd00-5b02d148e620"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80924, 2543, 510, 15, 116, "Input",ExpressionUUID->"66f61266-22b5-4d7b-afc0-0800a6d03fe3"],
Cell[81437, 2560, 294, 9, 87, "Output",ExpressionUUID->"bdd2f402-bb07-4448-992b-ff11503004a2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[81768, 2574, 649, 19, 116, "Input",ExpressionUUID->"a792b763-582a-4b94-b89e-828930c630af"],
Cell[82420, 2595, 1102, 33, 101, "Output",ExpressionUUID->"2f703b59-7377-4d8f-9d09-29f392786db4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83559, 2633, 759, 20, 204, "Input",ExpressionUUID->"ed23091a-2ff4-4ec2-b60e-72599efc83b5"],
Cell[84321, 2655, 841, 24, 136, "Output",ExpressionUUID->"515cbe15-ad15-4d35-8c34-f27771ee28c1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[85199, 2684, 612, 19, 114, "Input",ExpressionUUID->"7901003e-61b5-4ef6-885d-03d75c051088"],
Cell[85814, 2705, 259, 7, 67, "Output",ExpressionUUID->"c51ebbc7-83c8-4850-a2b5-179d1b1b9cf2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86110, 2717, 1301, 38, 302, "Input",ExpressionUUID->"64f51022-fbc9-423d-902f-74c8b3ee60e9"],
Cell[87414, 2757, 712, 22, 122, "Output",ExpressionUUID->"218d6b34-dc94-4bac-8621-fabe25dc7273"]
}, Open  ]],
Cell[88141, 2782, 380, 9, 157, "Input",ExpressionUUID->"d40bc367-38aa-480e-88e8-7dd34dfa6d63"],
Cell[CellGroupData[{
Cell[88546, 2795, 759, 20, 116, "Input",ExpressionUUID->"f61230f3-684e-4b3e-8ee9-84be90ceef2f"],
Cell[89308, 2817, 278, 5, 67, "Output",ExpressionUUID->"8567e072-62dc-4b2a-a733-cb1b5cb2a40b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89623, 2827, 568, 17, 116, "Input",ExpressionUUID->"ad66f652-1614-479a-8e26-cb8e515eb388"],
Cell[90194, 2846, 1059, 32, 102, "Output",ExpressionUUID->"8251927b-ed09-4668-9f99-32af97e0b52e"]
}, Open  ]],
Cell[91268, 2881, 152, 3, 59, "Input",ExpressionUUID->"225ec5ad-3c8c-47e5-a60d-d19a26e18959"],
Cell[CellGroupData[{
Cell[91445, 2888, 480, 14, 116, "Input",ExpressionUUID->"4202e51e-a5c8-4e9e-b822-29158bc8b353"],
Cell[91928, 2904, 428, 14, 92, "Output",ExpressionUUID->"bbe56a7e-d47f-40a6-97b9-31619696f18e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92393, 2923, 461, 13, 116, "Input",ExpressionUUID->"673e0eb2-3429-4588-8253-6f726789dcd1"],
Cell[92857, 2938, 304, 9, 87, "Output",ExpressionUUID->"c98b4bb4-851e-4913-97ae-7a5cea0ea27c"]
}, Open  ]],
Cell[93176, 2950, 103, 1, 59, "Input",ExpressionUUID->"b8618d36-f318-4336-89c6-b82ca0a55cbb"],
Cell[CellGroupData[{
Cell[93304, 2955, 630, 18, 116, "Input",ExpressionUUID->"8f67c2dc-51cb-49c1-9b9c-d4522aecfe32"],
Cell[93937, 2975, 1085, 33, 102, "Output",ExpressionUUID->"d1571a0a-7b98-44c2-92e1-7498da49410d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[95059, 3013, 1771, 48, 274, "Input",ExpressionUUID->"34a106ef-ba86-442a-9db7-22ca20e65fb4"],
Cell[96833, 3063, 934, 25, 136, "Output",ExpressionUUID->"35f8f1ce-c883-48e1-9b85-a93609705bfd"]
}, Open  ]],
Cell[97782, 3091, 275, 8, 59, "Input",ExpressionUUID->"3262a752-0460-4a4d-ab2a-123faab15fd5"],
Cell[98060, 3101, 254, 5, 86, "Input",ExpressionUUID->"5ab2527e-b76f-44ec-b492-fcad901ebe08"],
Cell[CellGroupData[{
Cell[98339, 3110, 1016, 33, 120, "Input",ExpressionUUID->"59750269-db57-43f1-a0e5-5bdc5f1f29eb"],
Cell[99358, 3145, 775, 26, 98, "Output",ExpressionUUID->"ec159e22-36df-475f-9272-f78d370c98bd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[100170, 3176, 2717, 80, 266, "Input",ExpressionUUID->"f8e5b53d-1a25-4039-a16b-cd1ac2849d70"],
Cell[102890, 3258, 643, 12, 67, "Output",ExpressionUUID->"49322cf2-f287-442f-9773-f698bb3a656a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[103570, 3275, 837, 25, 170, "Input",ExpressionUUID->"787d50a4-b0ea-4c99-9287-4aa803bdbf1d"],
Cell[104410, 3302, 809, 26, 146, "Output",ExpressionUUID->"e597dd81-1c7f-4959-b592-28052f793d99"]
}, Open  ]],
Cell[CellGroupData[{
Cell[105256, 3333, 870, 22, 116, "Input",ExpressionUUID->"a6c1056a-f007-4c78-a9d1-d4699467998d"],
Cell[106129, 3357, 811, 22, 94, "Output",ExpressionUUID->"59a4b812-5edd-4ff3-9fb7-0a27a0f64ed7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[106977, 3384, 1076, 28, 202, "Input",ExpressionUUID->"e735fbaf-1ce4-41cb-b82a-727bd54398ef"],
Cell[108056, 3414, 1019, 28, 136, "Output",ExpressionUUID->"2b0e909d-9e52-41fd-9562-62de4b24ff22"]
}, Open  ]],
Cell[CellGroupData[{
Cell[109112, 3447, 641, 20, 149, "Input",ExpressionUUID->"6d8de788-86f3-4c9a-8c76-c0d4b4133597"],
Cell[109756, 3469, 282, 8, 91, "Output",ExpressionUUID->"0ac5e1b9-0846-4184-8082-a88598b1f511"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110075, 3482, 874, 25, 177, "Input",ExpressionUUID->"e3edc037-53bc-49a1-9e46-50ffa481b691"],
Cell[110952, 3509, 356, 9, 91, "Output",ExpressionUUID->"87d5b430-d9b8-4a9d-ad8e-fa9ef35f8ac0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[111345, 3523, 700, 19, 124, "Input",ExpressionUUID->"a751edff-c833-4dd9-9eb2-460682ce2b33"],
Cell[112048, 3544, 457, 11, 67, "Output",ExpressionUUID->"418f5d63-37e8-4094-ba1e-75dbc7a3dbd4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[112542, 3560, 1934, 56, 304, "Input",ExpressionUUID->"92404a63-9a54-4a72-801f-ca9a2300fd30"],
Cell[114479, 3618, 261, 6, 67, "Output",ExpressionUUID->"ac16e727-11e8-4977-8085-e910a140f97e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114777, 3629, 1777, 52, 328, "Input",ExpressionUUID->"acc1c067-d6db-4060-95d5-77d1be534c0d"],
Cell[116557, 3683, 1443, 45, 166, "Output",ExpressionUUID->"550df7f9-4c34-4948-8788-576a502929cb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[118037, 3733, 285, 6, 127, "Input",ExpressionUUID->"b718d32f-ea77-4cb4-a770-de8d51ad24de"],
Cell[118325, 3741, 200, 4, 67, "Output",ExpressionUUID->"3e21a468-ad2c-42e5-97b3-e0de92705f28"]
}, Open  ]],
Cell[118540, 3748, 147, 3, 101, "Input",ExpressionUUID->"2295819a-7fe8-41ed-9a1c-85e469e4c810"],
Cell[CellGroupData[{
Cell[118712, 3755, 1905, 54, 432, "Input",ExpressionUUID->"41c57581-0387-4836-b7e1-7e8944098974"],
Cell[120620, 3811, 767, 20, 97, "Output",ExpressionUUID->"32161e8a-72ca-4977-9f51-bf80b52c8338"],
Cell[121390, 3833, 584, 13, 67, "Output",ExpressionUUID->"66e1bada-cc3c-4184-8fee-0ddd692c8f0d"],
Cell[121977, 3848, 1061, 30, 94, "Output",ExpressionUUID->"b0ea4ee4-db0f-4e2a-9c67-0906c25630f2"],
Cell[123041, 3880, 1082, 30, 105, "Output",ExpressionUUID->"74638e43-1a36-42be-bf12-479baf238489"],
Cell[124126, 3912, 970, 26, 136, "Output",ExpressionUUID->"19abcb92-395e-482d-85cf-d99cfaddf751"]
}, Open  ]],
Cell[CellGroupData[{
Cell[125133, 3943, 950, 28, 133, "Input",ExpressionUUID->"64e714a9-33e7-4745-9fc4-dfdbb2524290"],
Cell[126086, 3973, 2468, 74, 324, "Output",ExpressionUUID->"e1a990cd-5859-4694-a012-dca857ea631e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[128591, 4052, 1038, 32, 133, "Input",ExpressionUUID->"a761dfdb-33c7-4fc1-89f4-7f6d7c7cd165"],
Cell[129632, 4086, 180, 3, 67, "Output",ExpressionUUID->"3a3ea60b-fff8-4dd0-af8a-7b6f61607ade"]
}, Open  ]],
Cell[CellGroupData[{
Cell[129849, 4094, 2372, 66, 366, "Input",ExpressionUUID->"53d5f76d-9968-4e83-be4f-c1f17976d5a3"],
Cell[132224, 4162, 783, 20, 67, "Output",ExpressionUUID->"fe78b4df-0d4b-4693-bbb0-76cded90f004"],
Cell[133010, 4184, 893, 24, 90, "Output",ExpressionUUID->"e71f28b5-ce62-4243-b459-e24ce89dc6b4"],
Cell[133906, 4210, 589, 14, 87, "Output",ExpressionUUID->"4cc3fc41-19ad-4e63-83f3-4f332e01bb02"]
}, Open  ]],
Cell[CellGroupData[{
Cell[134532, 4229, 969, 28, 120, "Input",ExpressionUUID->"37c0344f-d0f4-48c6-9f2d-bff79e5fc109"],
Cell[135504, 4259, 755, 21, 97, "Output",ExpressionUUID->"c709a015-391d-4293-929d-094bd471e3b6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[136296, 4285, 716, 22, 116, "Input",ExpressionUUID->"bca6ff23-d7f8-4bfb-908d-c62b7330f9f2"],
Cell[137015, 4309, 1722, 54, 187, "Output",ExpressionUUID->"c1a2197e-ca06-411a-820e-315d518babac"]
}, Open  ]],
Cell[CellGroupData[{
Cell[138774, 4368, 2033, 56, 401, "Input",ExpressionUUID->"bbc3343c-c189-405a-a3a6-7a8fcb2cc149"],
Cell[140810, 4426, 2100, 66, 183, "Output",ExpressionUUID->"3fe44cf4-8b90-49ac-b8d6-307ccbdb1b13"]
}, Open  ]],
Cell[CellGroupData[{
Cell[142947, 4497, 407, 12, 116, "Input",ExpressionUUID->"80472a0e-34f1-4b9c-8b08-9c366b505b00"],
Cell[143357, 4511, 420, 13, 93, "Output",ExpressionUUID->"3937f18e-3023-464d-8225-22b01d82a9ff"]
}, Open  ]],
Cell[CellGroupData[{
Cell[143814, 4529, 626, 18, 116, "Input",ExpressionUUID->"1ecbd2a9-e8f9-4a52-80b3-549a7e59f45e"],
Cell[144443, 4549, 523, 17, 94, "Output",ExpressionUUID->"69628ee9-d6fc-4a59-ae56-3f2826d81c1e"]
}, Open  ]],
Cell[144981, 4569, 779, 25, 107, "Input",ExpressionUUID->"07571100-b85b-4087-b960-e36ff281c304"],
Cell[145763, 4596, 130, 3, 59, "Input",ExpressionUUID->"bd45185d-b1d8-4d06-a16d-7be42f061f16"],
Cell[CellGroupData[{
Cell[145918, 4603, 592, 14, 131, "Input",ExpressionUUID->"d61c8824-4b80-4791-8c43-8b8969e0a00c"],
Cell[146513, 4619, 341, 10, 67, "Output",ExpressionUUID->"04ca2f07-320e-4e13-981e-39c9f00f81e1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[146891, 4634, 2263, 70, 394, "Input",ExpressionUUID->"20e5566b-bb0a-4c84-8448-f513c4ff45a9"],
Cell[149157, 4706, 455, 13, 67, "Output",ExpressionUUID->"2879a2a4-a51e-429c-b1fb-b3b5cabab84d"]
}, Open  ]],
Cell[149627, 4722, 196, 5, 86, "Input",ExpressionUUID->"b144d986-8508-445d-801f-2e45dbf196fb"],
Cell[CellGroupData[{
Cell[149848, 4731, 819, 17, 213, "Input",ExpressionUUID->"e19e1f66-68ca-4d06-a2aa-730e83f5c447"],
Cell[150670, 4750, 3220, 97, 335, "Output",ExpressionUUID->"6a1b2fa9-df91-4a19-9c79-8e0f17ba4f56"]
}, Open  ]],
Cell[CellGroupData[{
Cell[153927, 4852, 151, 3, 59, "Input",ExpressionUUID->"8cb82a57-1ce9-4f22-8943-57536728b312"],
Cell[154081, 4857, 3452, 103, 146, "Output",ExpressionUUID->"c33b9895-3ea2-49cb-bdc1-0e38cf45fdc5"]
}, Open  ]],
Cell[157548, 4963, 990, 25, 86, "Input",ExpressionUUID->"54f85b7b-dfff-42f9-b0f1-f378a5098636"],
Cell[CellGroupData[{
Cell[158563, 4992, 1003, 27, 172, "Input",ExpressionUUID->"fc98ef59-ed24-4576-a756-1b1758f2f395"],
Cell[159569, 5021, 514, 15, 67, "Output",ExpressionUUID->"c4b5a06e-343f-4f26-9a16-8a9363fbedea"],
Cell[160086, 5038, 374, 11, 87, "Output",ExpressionUUID->"4b212e95-2fe2-4026-a9df-9812231ccf4f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[160497, 5054, 425, 12, 131, "Input",ExpressionUUID->"a6c644de-77cf-4f77-b40b-ef0fc762bdd7"],
Cell[160925, 5068, 224, 5, 67, "Output",ExpressionUUID->"ed0ae953-008d-4539-9755-2c710bf4489f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[161186, 5078, 152, 3, 59, "Input",ExpressionUUID->"3edcdb6e-6d3d-4ed9-bdeb-1a3f3837fa87"],
Cell[161341, 5083, 320, 10, 87, "Output",ExpressionUUID->"64a65897-1ee5-4e6b-aaf0-b41d004e19d1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[161698, 5098, 793, 23, 86, "Input",ExpressionUUID->"23219adb-4e18-4ff1-8f09-abec5e37f21c"],
Cell[162494, 5123, 878, 28, 89, "Output",ExpressionUUID->"de126e84-afcf-4548-bf25-72a089e5a4eb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[163409, 5156, 1107, 33, 224, "Input",ExpressionUUID->"23fde1c3-4931-48b3-950f-872fde17b337"],
Cell[164519, 5191, 695, 21, 122, "Output",ExpressionUUID->"dbf71e27-5441-431e-84fc-78777d0de1e8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[165251, 5217, 982, 31, 253, "Input",ExpressionUUID->"7252afff-3122-4b1b-934a-ef0f413f0a0c"],
Cell[166236, 5250, 288, 6, 67, "Output",ExpressionUUID->"2dc63577-59c0-465b-af63-2677e9cb1906"]
}, Open  ]],
Cell[166539, 5259, 154, 3, 59, "Input",ExpressionUUID->"8eec91fe-6ba0-47cd-b9ea-a5031fd2317c"],
Cell[CellGroupData[{
Cell[166718, 5266, 1062, 24, 198, "Input",ExpressionUUID->"35813fb3-ceb7-46ac-ae69-83932d73d386"],
Cell[167783, 5292, 2203, 67, 191, "Output",ExpressionUUID->"df05f5a3-2dd3-4e59-b22d-d85a3b674c14"],
Cell[169989, 5361, 1076, 32, 109, "Output",ExpressionUUID->"8e0d0c9f-1671-4338-83c7-ec18e423a68b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[171102, 5398, 2911, 87, 568, "Input",ExpressionUUID->"c8400134-5b68-4c8d-bd74-2b63e74dce66"],
Cell[174016, 5487, 615, 14, 87, "Output",ExpressionUUID->"072eeec4-5c94-45b9-8d78-c15727225cf1"],
Cell[174634, 5503, 591, 13, 67, "Output",ExpressionUUID->"028df9a9-de3c-4cef-bff3-adccc39bebd7"],
Cell[175228, 5518, 591, 13, 67, "Output",ExpressionUUID->"5176dc28-4032-487f-bb45-31cbb93e325e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[175856, 5536, 830, 18, 202, "Input",ExpressionUUID->"b7e6b74f-db0b-4582-b2bf-d5a5f1c0924a"],
Cell[176689, 5556, 816, 23, 122, "Output",ExpressionUUID->"84e111fc-1555-4a2f-b9d8-8594f8336c4d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[177542, 5584, 520, 12, 59, "Input",ExpressionUUID->"d6259ac8-a604-48dc-a369-7cecd7c70e24"],
Cell[178065, 5598, 538, 14, 67, "Output",ExpressionUUID->"564cadb3-a2e6-4804-9949-5093fbb95194"]
}, Open  ]],
Cell[CellGroupData[{
Cell[178640, 5617, 154, 3, 59, "Input",ExpressionUUID->"ae8ff0a3-e654-4a0f-b537-9d48d8a36435"],
Cell[178797, 5622, 274, 6, 87, "Output",ExpressionUUID->"82c3dc78-112c-4608-a2bf-295a4cf2524e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[179108, 5633, 894, 27, 131, "Input",ExpressionUUID->"e370d115-9f97-4a0e-9ff8-d934ad5461af"],
Cell[180005, 5662, 379, 10, 67, "Output",ExpressionUUID->"3bcce340-188e-4eb1-a2dc-3414cfec7910"]
}, Open  ]],
Cell[CellGroupData[{
Cell[180421, 5677, 692, 16, 202, "Input",ExpressionUUID->"f6b26ed2-9179-4755-9441-7f379deabd39"],
Cell[181116, 5695, 620, 19, 122, "Output",ExpressionUUID->"6f35dbba-2454-4954-892f-ba15082ab23b"],
Cell[181739, 5716, 154, 3, 67, "Output",ExpressionUUID->"bb7b4183-be61-41fb-a600-209ea90f6614"]
}, Open  ]],
Cell[CellGroupData[{
Cell[181930, 5724, 957, 25, 228, "Input",ExpressionUUID->"8350c157-957e-466c-913c-cd76a57a201a"],
Cell[182890, 5751, 710, 21, 108, "Output",ExpressionUUID->"ab3a953d-32d4-4102-a043-7e34d8fa8254"]
}, Open  ]],
Cell[CellGroupData[{
Cell[183637, 5777, 545, 13, 131, "Input",ExpressionUUID->"f853ea9d-6a70-457b-b1d0-051bbaa6cbba"],
Cell[184185, 5792, 470, 13, 87, "Output",ExpressionUUID->"ac2c3b28-fd45-4e5b-bb19-62a0c9c5fab3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[184692, 5810, 343, 7, 86, "Input",ExpressionUUID->"af5c4552-d924-4753-82ea-b203c8a35215"],
Cell[185038, 5819, 202, 4, 67, "Output",ExpressionUUID->"8ab3c951-6045-4618-9582-3d501c9d58b8"]
}, Open  ]]
}
]
*)


